Teaching Python programming with automatic assessment and feedback provision

We describe a method of automatic feedback provision for students learning programming and computational methods in Python. We have implemented, used and refined this system since 2009 for growing student numbers, and summarise the design and experience of using it. The core idea is to use a unit testing framework: the teacher creates a set of unit tests, and the student code is tested by running these tests. With our implementation, students typically submit work for assessment, and receive feedback by email within a few minutes after submission. The choice of tests and the reporting back to the student is chosen to optimise the educational value for the students. The system very significantly reduces the staff time required to establish whether a student's solution is correct, and shifts the emphasis of computing laboratory student contact time from assessing correctness to providing guidance. The self-paced nature of the automatic feedback provision supports a student-centred learning approach. Students can re-submit their work repeatedly and iteratively improve their solution, and enjoy using the system. We include an evaluation of the system and data from using it in a class of 425 students.

==> anc/figure-3a.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015

ACTIVITY: Non-cumulative training2
n_submissions	count
1		92
2		76
3		61
4		35
5		20
6		13
7		7
8		5
9		1
10		2
11		3
15		1



==> anc/figure-3b.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015

ACTIVITY: Non-cumulative lab2
n_submissions	count
1		314
2		64
3		28
4		11
5		1
6		2
7		2
8		1



==> anc/figure-4a.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015



Assignment: training1
2014-09-30 03:07:28+00:00		1
2014-09-30 07:17:26+00:00		2
2014-09-30 07:18:26+00:00		3
2014-09-30 07:19:27+00:00		4
2014-09-30 07:45:27+00:00		5
2014-09-30 07:45:27+00:00		6
2014-09-30 07:52:26+00:00		7
2014-09-30 07:53:27+00:00		8
2014-09-30 08:06:26+00:00		9
2014-09-30 10:20:26+00:00		10
2014-09-30 10:23:27+00:00		11
2014-09-30 10:32:27+00:00		12
2014-09-30 11:03:26+00:00		13
2014-09-30 11:09:27+00:00		14
2014-09-30 11:10:27+00:00		15
2014-09-30 11:45:27+00:00		16
2014-09-30 14:11:26+00:00		17
2014-09-30 14:25:26+00:00		18
2014-09-30 14:55:26+00:00		19
2014-09-30 14:56:26+00:00		20
2014-09-30 15:47:26+00:00		21
2014-09-30 15:57:26+00:00		22
2014-09-30 16:08:27+00:00		23
2014-09-30 16:10:26+00:00		24
2014-09-30 16:11:26+00:00		25
2014-09-30 16:14:27+00:00		26
2014-09-30 16:42:27+00:00		27
2014-09-30 17:28:27+00:00		28
2014-09-30 17:42:27+00:00		29
2014-09-30 18:08:27+00:00		30
2014-10-01 03:02:26+00:00		31
2014-10-01 04:54:27+00:00		32
2014-10-01 07:58:26+00:00		33
2014-10-01 09:11:27+00:00		34
2014-10-01 14:15:27+00:00		35
2014-10-05 10:54:27+00:00		36
2014-10-07 11:00:27+00:00		37
2014-10-07 12:04:27+00:00		38
2014-10-07 16:31:26+00:00		39
2014-10-07 18:30:26+00:00		40
2014-10-07 23:03:27+00:00		41
2014-10-08 09:57:27+00:00		42
2014-10-08 11:16:26+00:00		43
2014-10-08 14:28:27+00:00		44
2014-10-08 14:31:27+00:00		45
2014-10-08 14:50:27+00:00		46
2014-10-08 19:17:27+00:00		47
2014-10-08 19:37:26+00:00		48
2014-10-09 11:24:27+00:00		49
2014-10-09 11:47:26+00:00		50
2014-10-09 11:58:27+00:00		51
2014-10-09 12:04:26+00:00		52
2014-10-09 12:50:27+00:00		53
2014-10-09 16:49:26+00:00		54
2014-10-09 18:04:26+00:00		55
2014-10-10 11:24:27+00:00		56
2014-10-10 11:39:27+00:00		57
2014-10-10 12:30:27+00:00		58
2014-10-10 21:29:27+00:00		59
2014-10-11 16:34:27+00:00		60
2014-10-12 14:14:26+00:00		61
2014-10-12 21:08:27+00:00		62
2014-10-13 00:43:26+00:00		63
2014-10-13 08:00:27+00:00		64
2014-10-13 09:41:31+00:00		65
2014-10-13 10:32:26+00:00		66
2014-10-13 10:34:27+00:00		67
2014-10-13 11:18:26+00:00		68
2014-10-13 11:21:27+00:00		69
2014-10-13 11:24:27+00:00		70
2014-10-13 11:26:27+00:00		71
2014-10-13 11:26:28+00:00		72
2014-10-13 11:27:27+00:00		73
2014-10-13 11:28:26+00:00		74
2014-10-13 11:28:26+00:00		75
2014-10-13 11:30:26+00:00		76
2014-10-13 11:30:27+00:00		77
2014-10-13 11:30:27+00:00		78
2014-10-13 11:30:27+00:00		79
2014-10-13 11:31:27+00:00		80
2014-10-13 11:31:27+00:00		81
2014-10-13 11:31:27+00:00		82
2014-10-13 11:32:27+00:00		83
2014-10-13 11:32:27+00:00		84
2014-10-13 11:33:26+00:00		85
2014-10-13 11:33:26+00:00		86
2014-10-13 11:34:27+00:00		87
2014-10-13 11:34:27+00:00		88
2014-10-13 11:34:27+00:00		89
2014-10-13 11:35:26+00:00		90
2014-10-13 11:35:27+00:00		91
2014-10-13 11:35:27+00:00		92
2014-10-13 11:35:27+00:00		93
2014-10-13 11:35:27+00:00		94
2014-10-13 11:35:28+00:00		95
2014-10-13 11:36:26+00:00		96
2014-10-13 11:36:27+00:00		97
2014-10-13 11:36:27+00:00		98
2014-10-13 11:36:27+00:00		99
2014-10-13 11:36:27+00:00		100
2014-10-13 11:36:28+00:00		101
2014-10-13 11:36:28+00:00		102
2014-10-13 11:38:27+00:00		103
2014-10-13 11:38:28+00:00		104
2014-10-13 11:39:26+00:00		105
2014-10-13 11:40:26+00:00		106
2014-10-13 11:40:27+00:00		107
2014-10-13 11:40:27+00:00		108
2014-10-13 11:41:27+00:00		109
2014-10-13 11:41:27+00:00		110
2014-10-13 11:41:27+00:00		111
2014-10-13 11:41:27+00:00		112
2014-10-13 11:41:28+00:00		113
2014-10-13 11:42:27+00:00		114
2014-10-13 11:42:27+00:00		115
2014-10-13 11:43:27+00:00		116
2014-10-13 11:43:27+00:00		117
2014-10-13 11:43:27+00:00		118
2014-10-13 11:43:28+00:00		119
2014-10-13 11:43:28+00:00		120
2014-10-13 11:43:28+00:00		121
2014-10-13 11:44:26+00:00		122
2014-10-13 11:44:27+00:00		123
2014-10-13 11:44:27+00:00		124
2014-10-13 11:44:27+00:00		125
2014-10-13 11:44:27+00:00		126
2014-10-13 11:44:28+00:00		127
2014-10-13 11:44:28+00:00		128
2014-10-13 11:44:28+00:00		129
2014-10-13 11:44:28+00:00		130
2014-10-13 11:45:26+00:00		131
2014-10-13 11:45:26+00:00		132
2014-10-13 11:45:27+00:00		133
2014-10-13 11:45:27+00:00		134
2014-10-13 11:45:27+00:00		135
2014-10-13 11:45:28+00:00		136
2014-10-13 11:45:28+00:00		137
2014-10-13 11:45:28+00:00		138
2014-10-13 11:45:29+00:00		139
2014-10-13 11:46:27+00:00		140
2014-10-13 11:46:27+00:00		141
2014-10-13 11:46:28+00:00		142
2014-10-13 11:46:28+00:00		143
2014-10-13 11:46:28+00:00		144
2014-10-13 11:46:29+00:00		145
2014-10-13 11:47:27+00:00		146
2014-10-13 11:47:27+00:00		147
2014-10-13 11:47:27+00:00		148
2014-10-13 11:47:28+00:00		149
2014-10-13 11:47:28+00:00		150
2014-10-13 11:47:29+00:00		151
2014-10-13 11:47:29+00:00		152
2014-10-13 11:47:29+00:00		153
2014-10-13 11:47:30+00:00		154
2014-10-13 11:47:30+00:00		155
2014-10-13 11:47:30+00:00		156
2014-10-13 11:47:31+00:00		157
2014-10-13 11:47:31+00:00		158
2014-10-13 11:48:27+00:00		159
2014-10-13 11:48:27+00:00		160
2014-10-13 11:48:27+00:00		161
2014-10-13 11:48:28+00:00		162
2014-10-13 11:48:28+00:00		163
2014-10-13 11:49:27+00:00		164
2014-10-13 11:49:27+00:00		165
2014-10-13 11:49:27+00:00		166
2014-10-13 11:49:27+00:00		167
2014-10-13 11:49:28+00:00		168
2014-10-13 11:49:28+00:00		169
2014-10-13 11:50:26+00:00		170
2014-10-13 11:50:26+00:00		171
2014-10-13 11:50:27+00:00		172
2014-10-13 11:50:27+00:00		173
2014-10-13 11:50:27+00:00		174
2014-10-13 11:50:27+00:00		175
2014-10-13 11:50:28+00:00		176
2014-10-13 11:50:28+00:00		177
2014-10-13 11:50:28+00:00		178
2014-10-13 11:51:27+00:00		179
2014-10-13 11:51:27+00:00		180
2014-10-13 11:51:28+00:00		181
2014-10-13 11:52:27+00:00		182
2014-10-13 11:52:27+00:00		183
2014-10-13 11:52:27+00:00		184
2014-10-13 11:52:28+00:00		185
2014-10-13 11:53:27+00:00		186
2014-10-13 11:53:27+00:00		187
2014-10-13 11:53:27+00:00		188
2014-10-13 11:53:28+00:00		189
2014-10-13 11:53:28+00:00		190
2014-10-13 11:54:26+00:00		191
2014-10-13 11:54:26+00:00		192
2014-10-13 11:55:26+00:00		193
2014-10-13 11:55:26+00:00		194
2014-10-13 11:55:27+00:00		195
2014-10-13 11:55:27+00:00		196
2014-10-13 11:56:27+00:00		197
2014-10-13 11:56:27+00:00		198
2014-10-13 11:57:27+00:00		199
2014-10-13 11:57:27+00:00		200
2014-10-13 11:57:27+00:00		201
2014-10-13 11:57:28+00:00		202
2014-10-13 11:58:27+00:00		203
2014-10-13 11:58:27+00:00		204
2014-10-13 11:58:28+00:00		205
2014-10-13 11:59:26+00:00		206
2014-10-13 12:01:26+00:00		207
2014-10-13 12:01:27+00:00		208
2014-10-13 12:02:27+00:00		209
2014-10-13 12:02:27+00:00		210
2014-10-13 12:03:27+00:00		211
2014-10-13 12:04:26+00:00		212
2014-10-13 12:06:26+00:00		213
2014-10-13 12:07:27+00:00		214
2014-10-13 12:08:27+00:00		215
2014-10-13 12:14:27+00:00		216
2014-10-13 12:17:27+00:00		217
2014-10-13 12:18:27+00:00		218
2014-10-13 12:20:26+00:00		219
2014-10-13 12:20:26+00:00		220
2014-10-13 12:23:27+00:00		221
2014-10-13 12:26:26+00:00		222
2014-10-13 12:27:26+00:00		223
2014-10-13 12:27:27+00:00		224
2014-10-13 12:28:27+00:00		225
2014-10-13 12:29:27+00:00		226
2014-10-13 12:29:27+00:00		227
2014-10-13 12:30:26+00:00		228
2014-10-13 12:30:26+00:00		229
2014-10-13 12:30:27+00:00		230
2014-10-13 12:31:26+00:00		231
2014-10-13 12:31:27+00:00		232
2014-10-13 12:31:27+00:00		233
2014-10-13 12:32:26+00:00		234
2014-10-13 12:33:27+00:00		235
2014-10-13 12:33:27+00:00		236
2014-10-13 12:33:27+00:00		237
2014-10-13 12:33:27+00:00		238
2014-10-13 12:33:28+00:00		239
2014-10-13 12:34:27+00:00		240
2014-10-13 12:35:26+00:00		241
2014-10-13 12:37:27+00:00		242
2014-10-13 12:38:27+00:00		243
2014-10-13 12:38:27+00:00		244
2014-10-13 12:38:27+00:00		245
2014-10-13 12:38:28+00:00		246
2014-10-13 12:38:28+00:00		247
2014-10-13 12:39:27+00:00		248
2014-10-13 12:39:27+00:00		249
2014-10-13 12:39:27+00:00		250
2014-10-13 12:39:28+00:00		251
2014-10-13 12:39:28+00:00		252
2014-10-13 12:40:26+00:00		253
2014-10-13 12:40:26+00:00		254
2014-10-13 12:40:26+00:00		255
2014-10-13 12:40:27+00:00		256
2014-10-13 12:40:27+00:00		257
2014-10-13 12:41:26+00:00		258
2014-10-13 12:41:26+00:00		259
2014-10-13 12:41:28+00:00		260
2014-10-13 12:41:28+00:00		261
2014-10-13 12:42:27+00:00		262
2014-10-13 12:42:27+00:00		263
2014-10-13 12:42:27+00:00		264
2014-10-13 12:42:28+00:00		265
2014-10-13 12:42:28+00:00		266
2014-10-13 12:43:27+00:00		267
2014-10-13 12:43:27+00:00		268
2014-10-13 12:43:27+00:00		269
2014-10-13 12:44:27+00:00		270
2014-10-13 12:44:28+00:00		271
2014-10-13 12:44:28+00:00		272
2014-10-13 12:44:28+00:00		273
2014-10-13 12:45:26+00:00		274
2014-10-13 12:45:26+00:00		275
2014-10-13 12:45:27+00:00		276
2014-10-13 12:46:26+00:00		277
2014-10-13 12:46:27+00:00		278
2014-10-13 12:46:27+00:00		279
2014-10-13 12:47:27+00:00		280
2014-10-13 12:47:28+00:00		281
2014-10-13 12:47:28+00:00		282
2014-10-13 12:48:27+00:00		283
2014-10-13 12:48:27+00:00		284
2014-10-13 12:50:27+00:00		285
2014-10-13 12:51:27+00:00		286
2014-10-13 12:51:27+00:00		287
2014-10-13 12:52:27+00:00		288
2014-10-13 12:54:26+00:00		289
2014-10-13 12:54:27+00:00		290
2014-10-13 12:57:27+00:00		291
2014-10-13 12:58:27+00:00		292
2014-10-13 12:58:27+00:00		293
2014-10-13 12:59:27+00:00		294
2014-10-13 13:00:26+00:00		295
2014-10-13 13:00:27+00:00		296
2014-10-13 13:00:27+00:00		297
2014-10-13 13:01:27+00:00		298
2014-10-13 13:02:27+00:00		299
2014-10-13 13:03:27+00:00		300
2014-10-13 13:03:27+00:00		301
2014-10-13 13:03:27+00:00		302
2014-10-13 13:03:28+00:00		303
2014-10-13 13:04:26+00:00		304
2014-10-13 13:04:26+00:00		305
2014-10-13 13:05:26+00:00		306
2014-10-13 13:06:27+00:00		307
2014-10-13 13:06:27+00:00		308
2014-10-13 13:06:27+00:00		309
2014-10-13 13:08:28+00:00		310
2014-10-13 13:09:27+00:00		311
2014-10-13 13:10:26+00:00		312
2014-10-13 13:10:27+00:00		313
2014-10-13 13:12:27+00:00		314
2014-10-13 13:13:27+00:00		315
2014-10-13 13:15:26+00:00		316
2014-10-13 13:18:26+00:00		317
2014-10-13 13:21:27+00:00		318
2014-10-13 13:23:26+00:00		319
2014-10-13 13:24:26+00:00		320
2014-10-13 13:25:26+00:00		321
2014-10-13 13:27:27+00:00		322
2014-10-13 13:27:27+00:00		323
2014-10-13 13:29:26+00:00		324
2014-10-13 13:29:26+00:00		325
2014-10-13 13:30:27+00:00		326
2014-10-13 13:30:27+00:00		327
2014-10-13 13:31:27+00:00		328
2014-10-13 13:33:26+00:00		329
2014-10-13 13:34:27+00:00		330
2014-10-13 13:36:27+00:00		331
2014-10-13 13:36:28+00:00		332
2014-10-13 13:37:27+00:00		333
2014-10-13 13:38:26+00:00		334
2014-10-13 13:38:26+00:00		335
2014-10-13 13:38:27+00:00		336
2014-10-13 13:38:27+00:00		337
2014-10-13 13:39:26+00:00		338
2014-10-13 13:40:26+00:00		339
2014-10-13 13:40:27+00:00		340
2014-10-13 13:40:27+00:00		341
2014-10-13 13:41:27+00:00		342
2014-10-13 13:42:27+00:00		343
2014-10-13 13:42:27+00:00		344
2014-10-13 13:43:26+00:00		345
2014-10-13 13:43:26+00:00		346
2014-10-13 13:43:27+00:00		347
2014-10-13 13:44:27+00:00		348
2014-10-13 13:44:27+00:00		349
2014-10-13 13:45:26+00:00		350
2014-10-13 13:45:27+00:00		351
2014-10-13 13:47:27+00:00		352
2014-10-13 13:47:27+00:00		353
2014-10-13 13:49:26+00:00		354
2014-10-13 13:51:27+00:00		355
2014-10-13 13:58:26+00:00		356
2014-10-13 14:04:27+00:00		357
2014-10-13 14:26:26+00:00		358
2014-10-13 15:27:27+00:00		359
2014-10-13 16:39:27+00:00		360
2014-10-13 17:07:27+00:00		361
2014-10-13 18:55:26+00:00		362
2014-10-14 01:53:26+00:00		363
2014-10-14 09:09:26+00:00		364
2014-10-14 09:52:27+00:00		365
2014-10-14 10:48:27+00:00		366
2014-10-14 15:27:26+00:00		367
2014-10-14 15:30:27+00:00		368
2014-10-14 19:52:26+00:00		369
2014-10-15 13:09:27+00:00		370
2014-10-15 16:18:26+00:00		371
2014-10-15 17:36:26+00:00		372
2014-10-15 19:17:26+00:00		373
2014-10-15 20:01:27+00:00		374
2014-10-16 10:16:26+00:00		375
2014-10-16 15:33:26+00:00		376
2014-10-16 18:55:26+00:00		377
2014-10-16 22:25:26+00:00		378
2014-10-16 23:54:26+00:00		379
2014-10-17 03:59:28+00:00		380
2014-10-17 10:34:26+00:00		381
2014-10-17 11:58:26+00:00		382
2014-10-19 18:56:26+00:00		383
2014-10-19 21:50:27+00:00		384
2014-10-20 11:59:27+00:00		385
2014-10-20 12:48:27+00:00		386
2014-10-20 12:54:30+00:00		387
2014-10-21 10:46:26+00:00		388
2014-10-21 13:47:27+00:00		389
2014-10-21 23:30:27+00:00		390
2014-10-24 17:38:26+00:00		391
2014-10-28 14:53:26+00:00		392
2015-01-10 20:43:26+00:00		393
2015-01-12 05:30:28+00:00		394



Assignment: training2
2014-10-03 07:37:28+00:00		1
2014-10-06 13:37:27+00:00		2
2014-10-07 11:53:27+00:00		3
2014-10-08 05:51:28+00:00		4
2014-10-08 06:56:27+00:00		5
2014-10-08 07:00:27+00:00		6
2014-10-08 07:57:27+00:00		7
2014-10-08 07:58:27+00:00		8
2014-10-08 07:58:27+00:00		9
2014-10-08 08:03:26+00:00		10
2014-10-08 08:16:27+00:00		11
2014-10-08 08:36:27+00:00		12
2014-10-08 09:13:27+00:00		13
2014-10-08 09:33:27+00:00		14
2014-10-08 10:02:28+00:00		15
2014-10-08 10:07:27+00:00		16
2014-10-08 11:55:27+00:00		17
2014-10-08 12:20:26+00:00		18
2014-10-08 13:42:27+00:00		19
2014-10-08 15:26:26+00:00		20
2014-10-08 17:13:27+00:00		21
2014-10-08 17:28:27+00:00		22
2014-10-08 17:45:26+00:00		23
2014-10-08 19:36:27+00:00		24
2014-10-09 01:06:27+00:00		25
2014-10-09 02:20:27+00:00		26
2014-10-09 02:29:27+00:00		27
2014-10-09 02:40:27+00:00		28
2014-10-09 02:42:28+00:00		29
2014-10-09 03:17:27+00:00		30
2014-10-09 03:47:26+00:00		31
2014-10-09 03:56:27+00:00		32
2014-10-09 04:03:27+00:00		33
2014-10-09 08:31:27+00:00		34
2014-10-10 09:00:27+00:00		35
2014-10-10 09:01:27+00:00		36
2014-10-10 12:21:27+00:00		37
2014-10-10 22:40:26+00:00		38
2014-10-11 15:31:27+00:00		39
2014-10-11 15:32:27+00:00		40
2014-10-12 04:20:28+00:00		41
2014-10-12 21:48:27+00:00		42
2014-10-13 10:58:27+00:00		43
2014-10-13 11:05:27+00:00		44
2014-10-13 11:47:28+00:00		45
2014-10-13 12:18:27+00:00		46
2014-10-13 12:30:27+00:00		47
2014-10-13 12:41:27+00:00		48
2014-10-13 12:44:27+00:00		49
2014-10-13 12:50:26+00:00		50
2014-10-13 12:54:26+00:00		51
2014-10-13 13:17:27+00:00		52
2014-10-13 13:42:27+00:00		53
2014-10-13 13:49:27+00:00		54
2014-10-13 16:39:27+00:00		55
2014-10-13 19:11:27+00:00		56
2014-10-13 19:19:27+00:00		57
2014-10-14 10:25:27+00:00		58
2014-10-14 13:13:27+00:00		59
2014-10-14 15:47:27+00:00		60
2014-10-14 16:22:27+00:00		61
2014-10-14 19:09:27+00:00		62
2014-10-15 09:28:26+00:00		63
2014-10-15 11:14:27+00:00		64
2014-10-15 14:21:26+00:00		65
2014-10-15 16:00:27+00:00		66
2014-10-15 20:02:27+00:00		67
2014-10-15 20:59:26+00:00		68
2014-10-15 23:35:26+00:00		69
2014-10-16 12:22:27+00:00		70
2014-10-16 15:56:26+00:00		71
2014-10-16 16:14:26+00:00		72
2014-10-16 16:20:27+00:00		73
2014-10-16 21:31:27+00:00		74
2014-10-16 23:30:27+00:00		75
2014-10-17 00:03:26+00:00		76
2014-10-17 01:30:27+00:00		77
2014-10-17 01:31:27+00:00		78
2014-10-17 01:36:27+00:00		79
2014-10-17 04:44:26+00:00		80
2014-10-17 14:45:28+00:00		81
2014-10-17 15:36:27+00:00		82
2014-10-17 17:20:28+00:00		83
2014-10-17 18:05:27+00:00		84
2014-10-17 19:21:27+00:00		85
2014-10-17 19:38:27+00:00		86
2014-10-18 09:31:27+00:00		87
2014-10-18 13:33:27+00:00		88
2014-10-18 15:40:26+00:00		89
2014-10-18 22:13:27+00:00		90
2014-10-18 23:05:26+00:00		91
2014-10-19 15:31:27+00:00		92
2014-10-19 15:33:27+00:00		93
2014-10-19 17:07:27+00:00		94
2014-10-19 20:18:27+00:00		95
2014-10-19 20:27:27+00:00		96
2014-10-19 22:27:27+00:00		97
2014-10-19 22:54:26+00:00		98
2014-10-20 04:22:28+00:00		99
2014-10-20 10:14:26+00:00		100
2014-10-20 10:35:26+00:00		101
2014-10-20 10:39:27+00:00		102
2014-10-20 10:40:27+00:00		103
2014-10-20 10:44:27+00:00		104
2014-10-20 10:45:27+00:00		105
2014-10-20 10:56:26+00:00		106
2014-10-20 11:00:27+00:00		107
2014-10-20 11:03:26+00:00		108
2014-10-20 11:07:27+00:00		109
2014-10-20 11:08:27+00:00		110
2014-10-20 11:10:27+00:00		111
2014-10-20 11:18:27+00:00		112
2014-10-20 11:18:27+00:00		113
2014-10-20 11:18:27+00:00		114
2014-10-20 11:20:27+00:00		115
2014-10-20 11:22:27+00:00		116
2014-10-20 11:24:26+00:00		117
2014-10-20 11:24:27+00:00		118
2014-10-20 11:26:27+00:00		119
2014-10-20 11:26:27+00:00		120
2014-10-20 11:26:28+00:00		121
2014-10-20 11:26:28+00:00		122
2014-10-20 11:26:29+00:00		123
2014-10-20 11:27:27+00:00		124
2014-10-20 11:28:27+00:00		125
2014-10-20 11:28:28+00:00		126
2014-10-20 11:28:29+00:00		127
2014-10-20 11:29:28+00:00		128
2014-10-20 11:29:28+00:00		129
2014-10-20 11:29:29+00:00		130
2014-10-20 11:30:26+00:00		131
2014-10-20 11:31:27+00:00		132
2014-10-20 11:31:27+00:00		133
2014-10-20 11:32:27+00:00		134
2014-10-20 11:32:28+00:00		135
2014-10-20 11:33:27+00:00		136
2014-10-20 11:33:28+00:00		137
2014-10-20 11:33:28+00:00		138
2014-10-20 11:34:27+00:00		139
2014-10-20 11:35:28+00:00		140
2014-10-20 11:38:28+00:00		141
2014-10-20 11:38:30+00:00		142
2014-10-20 11:40:28+00:00		143
2014-10-20 11:41:27+00:00		144
2014-10-20 11:42:28+00:00		145
2014-10-20 11:42:28+00:00		146
2014-10-20 11:43:26+00:00		147
2014-10-20 11:43:27+00:00		148
2014-10-20 11:44:27+00:00		149
2014-10-20 11:44:28+00:00		150
2014-10-20 11:44:28+00:00		151
2014-10-20 11:45:27+00:00		152
2014-10-20 11:45:27+00:00		153
2014-10-20 11:45:28+00:00		154
2014-10-20 11:46:27+00:00		155
2014-10-20 11:46:28+00:00		156
2014-10-20 11:46:28+00:00		157
2014-10-20 11:46:29+00:00		158
2014-10-20 11:47:27+00:00		159
2014-10-20 11:47:27+00:00		160
2014-10-20 11:47:28+00:00		161
2014-10-20 11:47:29+00:00		162
2014-10-20 11:47:29+00:00		163
2014-10-20 11:48:28+00:00		164
2014-10-20 11:49:27+00:00		165
2014-10-20 11:49:29+00:00		166
2014-10-20 11:50:27+00:00		167
2014-10-20 11:50:29+00:00		168
2014-10-20 11:50:30+00:00		169
2014-10-20 11:50:31+00:00		170
2014-10-20 11:51:27+00:00		171
2014-10-20 11:51:28+00:00		172
2014-10-20 11:52:27+00:00		173
2014-10-20 11:52:28+00:00		174
2014-10-20 11:52:29+00:00		175
2014-10-20 11:53:27+00:00		176
2014-10-20 11:54:27+00:00		177
2014-10-20 11:54:28+00:00		178
2014-10-20 11:54:29+00:00		179
2014-10-20 11:55:29+00:00		180
2014-10-20 11:55:29+00:00		181
2014-10-20 11:55:29+00:00		182
2014-10-20 11:55:31+00:00		183
2014-10-20 11:55:32+00:00		184
2014-10-20 11:56:26+00:00		185
2014-10-20 11:56:27+00:00		186
2014-10-20 11:56:28+00:00		187
2014-10-20 11:56:28+00:00		188
2014-10-20 11:56:30+00:00		189
2014-10-20 11:57:26+00:00		190
2014-10-20 11:57:27+00:00		191
2014-10-20 11:58:28+00:00		192
2014-10-20 11:58:29+00:00		193
2014-10-20 11:59:28+00:00		194
2014-10-20 11:59:29+00:00		195
2014-10-20 12:00:27+00:00		196
2014-10-20 12:01:29+00:00		197
2014-10-20 12:03:26+00:00		198
2014-10-20 12:04:27+00:00		199
2014-10-20 12:04:28+00:00		200
2014-10-20 12:09:27+00:00		201
2014-10-20 12:14:27+00:00		202
2014-10-20 12:19:28+00:00		203
2014-10-20 12:21:28+00:00		204
2014-10-20 12:23:27+00:00		205
2014-10-20 12:25:27+00:00		206
2014-10-20 12:25:27+00:00		207
2014-10-20 12:25:28+00:00		208
2014-10-20 12:26:27+00:00		209
2014-10-20 12:26:28+00:00		210
2014-10-20 12:27:29+00:00		211
2014-10-20 12:28:28+00:00		212
2014-10-20 12:29:26+00:00		213
2014-10-20 12:30:27+00:00		214
2014-10-20 12:32:27+00:00		215
2014-10-20 12:33:27+00:00		216
2014-10-20 12:34:27+00:00		217
2014-10-20 12:35:27+00:00		218
2014-10-20 12:36:26+00:00		219
2014-10-20 12:37:27+00:00		220
2014-10-20 12:41:26+00:00		221
2014-10-20 12:42:27+00:00		222
2014-10-20 12:42:28+00:00		223
2014-10-20 12:43:27+00:00		224
2014-10-20 12:44:27+00:00		225
2014-10-20 12:44:27+00:00		226
2014-10-20 12:44:27+00:00		227
2014-10-20 12:45:27+00:00		228
2014-10-20 12:45:27+00:00		229
2014-10-20 12:46:28+00:00		230
2014-10-20 12:48:27+00:00		231
2014-10-20 12:50:27+00:00		232
2014-10-20 12:50:28+00:00		233
2014-10-20 12:50:29+00:00		234
2014-10-20 12:52:28+00:00		235
2014-10-20 12:52:28+00:00		236
2014-10-20 12:52:29+00:00		237
2014-10-20 12:53:28+00:00		238
2014-10-20 12:54:27+00:00		239
2014-10-20 12:54:28+00:00		240
2014-10-20 12:54:28+00:00		241
2014-10-20 12:54:28+00:00		242
2014-10-20 12:56:26+00:00		243
2014-10-20 12:58:28+00:00		244
2014-10-20 12:59:27+00:00		245
2014-10-20 13:02:27+00:00		246
2014-10-20 13:08:27+00:00		247
2014-10-20 13:10:27+00:00		248
2014-10-20 13:11:27+00:00		249
2014-10-20 13:11:28+00:00		250
2014-10-20 13:11:28+00:00		251
2014-10-20 13:12:27+00:00		252
2014-10-20 13:14:27+00:00		253
2014-10-20 13:18:26+00:00		254
2014-10-20 13:19:26+00:00		255
2014-10-20 13:22:27+00:00		256
2014-10-20 13:27:27+00:00		257
2014-10-20 13:27:27+00:00		258
2014-10-20 13:27:27+00:00		259
2014-10-20 13:29:28+00:00		260
2014-10-20 13:30:28+00:00		261
2014-10-20 13:36:27+00:00		262
2014-10-20 13:36:28+00:00		263
2014-10-20 13:36:29+00:00		264
2014-10-20 13:37:27+00:00		265
2014-10-20 13:37:27+00:00		266
2014-10-20 13:39:27+00:00		267
2014-10-20 13:41:28+00:00		268
2014-10-20 13:42:28+00:00		269
2014-10-20 13:42:29+00:00		270
2014-10-20 13:43:26+00:00		271
2014-10-20 13:44:27+00:00		272
2014-10-20 13:47:28+00:00		273
2014-10-20 13:48:28+00:00		274
2014-10-20 13:49:27+00:00		275
2014-10-20 13:57:27+00:00		276
2014-10-20 13:59:27+00:00		277
2014-10-20 14:02:26+00:00		278
2014-10-20 14:37:27+00:00		279
2014-10-20 16:42:27+00:00		280
2014-10-20 17:32:26+00:00		281
2014-10-20 20:06:27+00:00		282
2014-10-20 22:10:27+00:00		283
2014-10-20 23:01:27+00:00		284
2014-10-21 09:26:27+00:00		285
2014-10-21 13:43:27+00:00		286
2014-10-21 13:46:26+00:00		287
2014-10-21 17:25:26+00:00		288
2014-10-21 17:43:26+00:00		289
2014-10-21 20:12:27+00:00		290
2014-10-21 20:47:26+00:00		291
2014-10-21 22:08:27+00:00		292
2014-10-22 00:58:27+00:00		293
2014-10-22 15:09:27+00:00		294
2014-10-22 15:36:26+00:00		295
2014-10-22 18:21:27+00:00		296
2014-10-23 17:09:27+00:00		297
2014-10-23 17:34:26+00:00		298
2014-10-23 17:58:26+00:00		299
2014-10-23 18:09:27+00:00		300
2014-10-23 18:37:27+00:00		301
2014-10-23 21:15:27+00:00		302
2014-10-23 23:50:26+00:00		303
2014-10-24 00:06:26+00:00		304
2014-10-24 09:54:27+00:00		305
2014-10-24 11:50:27+00:00		306
2014-10-24 15:42:26+00:00		307
2014-10-24 17:39:26+00:00		308
2014-10-27 15:04:27+00:00		309
2014-10-28 15:49:26+00:00		310
2014-12-15 15:33:27+00:00		311
2014-12-16 11:14:26+00:00		312
2014-12-20 15:20:27+00:00		313
2014-12-27 14:48:27+00:00		314
2014-12-30 13:40:26+00:00		315
2014-12-31 17:10:26+00:00		316
2015-01-04 08:51:27+00:00		317
2015-01-10 21:17:26+00:00		318
2015-01-12 05:30:28+00:00		319



Assignment: training3
2014-10-09 07:37:26+00:00		1
2014-10-13 06:52:27+00:00		2
2014-10-13 13:36:27+00:00		3
2014-10-13 18:08:27+00:00		4
2014-10-14 00:14:27+00:00		5
2014-10-14 08:46:27+00:00		6
2014-10-14 08:53:27+00:00		7
2014-10-14 13:51:26+00:00		8
2014-10-14 16:41:27+00:00		9
2014-10-14 16:41:27+00:00		10
2014-10-14 17:11:27+00:00		11
2014-10-15 03:40:27+00:00		12
2014-10-15 08:59:27+00:00		13
2014-10-15 14:34:28+00:00		14
2014-10-15 14:51:27+00:00		15
2014-10-15 15:41:26+00:00		16
2014-10-15 16:12:26+00:00		17
2014-10-15 17:19:27+00:00		18
2014-10-15 17:24:27+00:00		19
2014-10-15 17:52:27+00:00		20
2014-10-15 17:55:26+00:00		21
2014-10-15 18:05:27+00:00		22
2014-10-15 20:01:27+00:00		23
2014-10-16 01:10:27+00:00		24
2014-10-16 01:35:27+00:00		25
2014-10-16 02:00:27+00:00		26
2014-10-16 02:17:27+00:00		27
2014-10-16 02:37:26+00:00		28
2014-10-16 03:19:27+00:00		29
2014-10-16 04:00:26+00:00		30
2014-10-16 04:01:27+00:00		31
2014-10-16 09:18:27+00:00		32
2014-10-20 10:28:26+00:00		33
2014-10-20 10:34:26+00:00		34
2014-10-20 10:51:27+00:00		35
2014-10-20 11:38:29+00:00		36
2014-10-20 12:00:27+00:00		37
2014-10-20 12:35:27+00:00		38
2014-10-20 12:50:27+00:00		39
2014-10-20 13:56:26+00:00		40
2014-10-20 15:23:26+00:00		41
2014-10-20 15:24:26+00:00		42
2014-10-20 17:45:27+00:00		43
2014-10-20 18:08:26+00:00		44
2014-10-20 18:55:27+00:00		45
2014-10-20 19:22:27+00:00		46
2014-10-20 19:47:27+00:00		47
2014-10-20 20:19:26+00:00		48
2014-10-20 20:50:26+00:00		49
2014-10-21 10:37:26+00:00		50
2014-10-21 10:44:26+00:00		51
2014-10-21 10:51:26+00:00		52
2014-10-21 10:53:27+00:00		53
2014-10-21 13:48:27+00:00		54
2014-10-21 14:02:27+00:00		55
2014-10-21 16:09:26+00:00		56
2014-10-21 19:58:27+00:00		57
2014-10-21 23:06:27+00:00		58
2014-10-21 23:11:27+00:00		59
2014-10-21 23:44:26+00:00		60
2014-10-22 09:38:27+00:00		61
2014-10-22 09:51:27+00:00		62
2014-10-22 15:57:27+00:00		63
2014-10-22 16:23:27+00:00		64
2014-10-22 17:30:27+00:00		65
2014-10-23 11:25:26+00:00		66
2014-10-23 12:00:27+00:00		67
2014-10-23 18:37:27+00:00		68
2014-10-24 08:33:27+00:00		69
2014-10-24 17:47:27+00:00		70
2014-10-24 19:15:26+00:00		71
2014-10-24 22:45:27+00:00		72
2014-10-25 12:39:27+00:00		73
2014-10-25 13:47:26+00:00		74
2014-10-25 14:31:27+00:00		75
2014-10-25 18:21:27+00:00		76
2014-10-25 19:08:26+00:00		77
2014-10-25 20:33:27+00:00		78
2014-10-25 22:47:26+00:00		79
2014-10-25 23:09:27+00:00		80
2014-10-25 23:15:27+00:00		81
2014-10-26 01:14:27+00:00		82
2014-10-26 10:49:26+00:00		83
2014-10-26 11:04:27+00:00		84
2014-10-26 13:12:27+00:00		85
2014-10-26 14:59:27+00:00		86
2014-10-26 15:24:26+00:00		87
2014-10-26 16:11:26+00:00		88
2014-10-26 16:20:27+00:00		89
2014-10-26 18:54:27+00:00		90
2014-10-26 19:53:26+00:00		91
2014-10-26 20:17:27+00:00		92
2014-10-27 00:04:27+00:00		93
2014-10-27 00:14:26+00:00		94
2014-10-27 01:59:26+00:00		95
2014-10-27 09:02:27+00:00		96
2014-10-27 10:08:27+00:00		97
2014-10-27 10:24:27+00:00		98
2014-10-27 11:01:26+00:00		99
2014-10-27 11:05:27+00:00		100
2014-10-27 11:14:27+00:00		101
2014-10-27 11:18:27+00:00		102
2014-10-27 11:19:26+00:00		103
2014-10-27 11:21:27+00:00		104
2014-10-27 11:21:27+00:00		105
2014-10-27 11:25:27+00:00		106
2014-10-27 11:25:28+00:00		107
2014-10-27 11:26:27+00:00		108
2014-10-27 11:26:27+00:00		109
2014-10-27 11:27:27+00:00		110
2014-10-27 11:29:27+00:00		111
2014-10-27 11:30:26+00:00		112
2014-10-27 11:31:26+00:00		113
2014-10-27 11:33:27+00:00		114
2014-10-27 11:33:27+00:00		115
2014-10-27 11:35:27+00:00		116
2014-10-27 11:37:26+00:00		117
2014-10-27 11:37:27+00:00		118
2014-10-27 11:37:27+00:00		119
2014-10-27 11:38:27+00:00		120
2014-10-27 11:38:27+00:00		121
2014-10-27 11:38:27+00:00		122
2014-10-27 11:38:28+00:00		123
2014-10-27 11:40:27+00:00		124
2014-10-27 11:40:27+00:00		125
2014-10-27 11:41:27+00:00		126
2014-10-27 11:41:28+00:00		127
2014-10-27 11:41:29+00:00		128
2014-10-27 11:41:29+00:00		129
2014-10-27 11:42:26+00:00		130
2014-10-27 11:43:27+00:00		131
2014-10-27 11:44:28+00:00		132
2014-10-27 11:45:27+00:00		133
2014-10-27 11:45:27+00:00		134
2014-10-27 11:45:28+00:00		135
2014-10-27 11:45:28+00:00		136
2014-10-27 11:45:29+00:00		137
2014-10-27 11:46:27+00:00		138
2014-10-27 11:46:27+00:00		139
2014-10-27 11:47:27+00:00		140
2014-10-27 11:47:28+00:00		141
2014-10-27 11:48:26+00:00		142
2014-10-27 11:48:27+00:00		143
2014-10-27 11:48:27+00:00		144
2014-10-27 11:48:28+00:00		145
2014-10-27 11:48:28+00:00		146
2014-10-27 11:48:28+00:00		147
2014-10-27 11:49:27+00:00		148
2014-10-27 11:49:28+00:00		149
2014-10-27 11:50:27+00:00		150
2014-10-27 11:50:27+00:00		151
2014-10-27 11:50:28+00:00		152
2014-10-27 11:51:27+00:00		153
2014-10-27 11:52:27+00:00		154
2014-10-27 11:53:26+00:00		155
2014-10-27 11:53:27+00:00		156
2014-10-27 11:54:27+00:00		157
2014-10-27 11:54:27+00:00		158
2014-10-27 11:54:28+00:00		159
2014-10-27 11:55:27+00:00		160
2014-10-27 11:55:27+00:00		161
2014-10-27 11:55:27+00:00		162
2014-10-27 11:56:27+00:00		163
2014-10-27 11:57:28+00:00		164
2014-10-27 11:57:29+00:00		165
2014-10-27 11:58:26+00:00		166
2014-10-27 12:02:28+00:00		167
2014-10-27 12:02:28+00:00		168
2014-10-27 12:03:27+00:00		169
2014-10-27 12:03:27+00:00		170
2014-10-27 12:03:28+00:00		171
2014-10-27 12:05:27+00:00		172
2014-10-27 12:13:27+00:00		173
2014-10-27 12:18:27+00:00		174
2014-10-27 12:18:28+00:00		175
2014-10-27 12:20:26+00:00		176
2014-10-27 12:20:27+00:00		177
2014-10-27 12:27:27+00:00		178
2014-10-27 12:28:27+00:00		179
2014-10-27 12:31:26+00:00		180
2014-10-27 12:32:26+00:00		181
2014-10-27 12:32:27+00:00		182
2014-10-27 12:32:28+00:00		183
2014-10-27 12:32:28+00:00		184
2014-10-27 12:34:27+00:00		185
2014-10-27 12:35:27+00:00		186
2014-10-27 12:38:27+00:00		187
2014-10-27 12:39:27+00:00		188
2014-10-27 12:43:26+00:00		189
2014-10-27 12:44:26+00:00		190
2014-10-27 12:44:27+00:00		191
2014-10-27 12:44:27+00:00		192
2014-10-27 12:46:27+00:00		193
2014-10-27 12:49:26+00:00		194
2014-10-27 12:49:27+00:00		195
2014-10-27 12:50:27+00:00		196
2014-10-27 12:50:27+00:00		197
2014-10-27 12:51:27+00:00		198
2014-10-27 12:52:27+00:00		199
2014-10-27 12:53:27+00:00		200
2014-10-27 12:53:28+00:00		201
2014-10-27 12:54:27+00:00		202
2014-10-27 12:54:27+00:00		203
2014-10-27 12:57:27+00:00		204
2014-10-27 12:57:28+00:00		205
2014-10-27 12:58:27+00:00		206
2014-10-27 13:01:27+00:00		207
2014-10-27 13:02:27+00:00		208
2014-10-27 13:04:27+00:00		209
2014-10-27 13:11:26+00:00		210
2014-10-27 13:12:27+00:00		211
2014-10-27 13:16:26+00:00		212
2014-10-27 13:19:27+00:00		213
2014-10-27 13:19:27+00:00		214
2014-10-27 13:24:27+00:00		215
2014-10-27 13:25:27+00:00		216
2014-10-27 13:25:28+00:00		217
2014-10-27 13:30:27+00:00		218
2014-10-27 13:33:26+00:00		219
2014-10-27 13:34:27+00:00		220
2014-10-27 13:35:27+00:00		221
2014-10-27 13:46:27+00:00		222
2014-10-27 13:46:27+00:00		223
2014-10-27 13:46:27+00:00		224
2014-10-27 13:48:27+00:00		225
2014-10-27 13:50:26+00:00		226
2014-10-27 13:50:27+00:00		227
2014-10-27 13:50:27+00:00		228
2014-10-27 13:54:27+00:00		229
2014-10-27 13:55:26+00:00		230
2014-10-27 13:58:27+00:00		231
2014-10-27 15:00:26+00:00		232
2014-10-27 16:03:26+00:00		233
2014-10-27 16:07:26+00:00		234
2014-10-27 17:31:26+00:00		235
2014-10-27 19:25:26+00:00		236
2014-10-27 19:43:27+00:00		237
2014-10-27 20:18:27+00:00		238
2014-10-27 20:37:26+00:00		239
2014-10-27 20:55:27+00:00		240
2014-10-27 21:44:27+00:00		241
2014-10-28 10:52:27+00:00		242
2014-10-28 15:44:27+00:00		243
2014-10-28 15:55:27+00:00		244
2014-10-28 22:39:27+00:00		245
2014-10-29 10:46:27+00:00		246
2014-10-29 11:03:27+00:00		247
2014-10-29 16:11:27+00:00		248
2014-10-29 16:58:27+00:00		249
2014-10-29 17:07:27+00:00		250
2014-10-29 20:34:27+00:00		251
2014-10-30 10:15:26+00:00		252
2014-10-30 10:24:27+00:00		253
2014-10-30 10:59:26+00:00		254
2014-10-30 11:01:27+00:00		255
2014-10-30 12:13:27+00:00		256
2014-10-30 14:53:27+00:00		257
2014-10-30 17:31:28+00:00		258
2014-10-30 21:28:27+00:00		259
2014-10-30 23:03:27+00:00		260
2014-10-31 01:10:26+00:00		261
2014-10-31 11:30:26+00:00		262
2014-10-31 13:17:27+00:00		263
2014-10-31 13:23:27+00:00		264
2014-10-31 13:37:27+00:00		265
2014-10-31 14:32:27+00:00		266
2014-10-31 15:37:26+00:00		267
2014-10-31 19:01:26+00:00		268
2014-11-01 20:55:27+00:00		269
2014-11-02 00:23:27+00:00		270
2014-11-04 10:18:26+00:00		271
2014-11-06 17:17:26+00:00		272
2014-11-13 20:35:27+00:00		273
2014-12-15 15:51:27+00:00		274
2014-12-15 16:14:27+00:00		275
2014-12-24 05:43:28+00:00		276
2014-12-25 16:58:27+00:00		277
2015-01-09 22:19:27+00:00		278
2015-01-10 12:11:26+00:00		279
2015-01-12 05:30:27+00:00		280



Assignment: training4
2014-10-20 18:49:27+00:00		1
2014-10-21 08:15:28+00:00		2
2014-10-21 13:59:26+00:00		3
2014-10-23 03:17:28+00:00		4
2014-10-23 05:15:27+00:00		5
2014-10-24 13:20:27+00:00		6
2014-10-25 17:16:27+00:00		7
2014-10-25 19:32:26+00:00		8
2014-10-26 10:10:27+00:00		9
2014-10-27 05:26:26+00:00		10
2014-10-28 16:43:26+00:00		11
2014-10-28 23:56:27+00:00		12
2014-10-29 15:00:27+00:00		13
2014-10-29 16:20:26+00:00		14
2014-10-29 16:23:27+00:00		15
2014-10-29 17:34:27+00:00		16
2014-10-29 21:17:27+00:00		17
2014-10-30 01:41:26+00:00		18
2014-10-30 02:01:27+00:00		19
2014-10-30 06:46:26+00:00		20
2014-10-31 09:47:27+00:00		21
2014-10-31 12:29:26+00:00		22
2014-10-31 18:29:26+00:00		23
2014-10-31 21:57:27+00:00		24
2014-11-01 11:55:27+00:00		25
2014-11-01 14:36:27+00:00		26
2014-11-01 21:45:27+00:00		27
2014-11-02 16:04:26+00:00		28
2014-11-02 18:34:26+00:00		29
2014-11-02 19:35:26+00:00		30
2014-11-02 20:59:26+00:00		31
2014-11-02 22:11:27+00:00		32
2014-11-02 23:09:27+00:00		33
2014-11-03 00:12:26+00:00		34
2014-11-03 10:53:27+00:00		35
2014-11-03 11:16:27+00:00		36
2014-11-03 11:52:27+00:00		37
2014-11-03 12:05:27+00:00		38
2014-11-03 12:20:27+00:00		39
2014-11-03 12:22:26+00:00		40
2014-11-03 12:22:26+00:00		41
2014-11-03 12:35:27+00:00		42
2014-11-03 12:39:26+00:00		43
2014-11-03 13:15:26+00:00		44
2014-11-03 13:21:26+00:00		45
2014-11-03 13:21:27+00:00		46
2014-11-03 13:22:27+00:00		47
2014-11-03 13:43:27+00:00		48
2014-11-03 13:48:27+00:00		49
2014-11-03 13:52:26+00:00		50
2014-11-03 14:02:26+00:00		51
2014-11-03 14:11:27+00:00		52
2014-11-03 14:48:26+00:00		53
2014-11-03 15:02:27+00:00		54
2014-11-03 15:27:27+00:00		55
2014-11-03 15:30:26+00:00		56
2014-11-03 17:03:27+00:00		57
2014-11-03 22:24:27+00:00		58
2014-11-04 09:44:27+00:00		59
2014-11-04 10:26:26+00:00		60
2014-11-05 12:40:27+00:00		61
2014-11-06 17:21:27+00:00		62
2014-11-06 19:33:27+00:00		63
2014-11-06 20:07:26+00:00		64
2014-11-06 20:25:27+00:00		65
2014-11-06 20:34:27+00:00		66
2014-11-06 22:48:27+00:00		67
2014-11-06 23:53:27+00:00		68
2014-11-07 15:08:27+00:00		69
2014-11-08 21:08:27+00:00		70
2014-11-10 03:30:28+00:00		71
2014-11-10 13:12:27+00:00		72
2014-11-10 15:27:27+00:00		73
2014-11-14 14:51:26+00:00		74
2014-11-14 17:09:26+00:00		75
2014-12-10 14:56:27+00:00		76
2014-12-14 23:35:26+00:00		77
2014-12-15 14:14:26+00:00		78
2014-12-19 10:57:27+00:00		79
2014-12-19 17:28:26+00:00		80
2014-12-21 18:07:27+00:00		81
2014-12-23 22:08:27+00:00		82
2014-12-24 12:37:27+00:00		83
2014-12-26 18:31:27+00:00		84
2014-12-29 15:12:27+00:00		85
2014-12-29 17:02:27+00:00		86
2014-12-30 13:41:27+00:00		87
2014-12-31 16:23:27+00:00		88
2015-01-04 10:24:27+00:00		89
2015-01-10 09:58:27+00:00		90
2015-01-10 15:50:26+00:00		91
2015-01-10 19:01:27+00:00		92



Assignment: training5
2014-10-29 18:01:27+00:00		1
2014-10-30 02:47:27+00:00		2
2014-10-30 03:10:27+00:00		3
2014-11-01 02:11:26+00:00		4
2014-11-03 11:23:27+00:00		5
2014-11-03 11:27:26+00:00		6
2014-11-03 14:25:27+00:00		7
2014-11-03 14:50:27+00:00		8
2014-11-04 04:32:28+00:00		9
2014-11-04 09:42:26+00:00		10
2014-11-04 10:31:26+00:00		11
2014-11-04 10:54:27+00:00		12
2014-11-04 10:56:26+00:00		13
2014-11-05 09:06:28+00:00		14
2014-11-05 09:28:26+00:00		15
2014-11-05 13:45:27+00:00		16
2014-11-05 14:28:27+00:00		17
2014-11-05 18:11:27+00:00		18
2014-11-06 14:31:27+00:00		19
2014-11-06 15:26:26+00:00		20
2014-11-07 01:52:27+00:00		21
2014-11-07 12:39:27+00:00		22
2014-11-07 15:41:27+00:00		23
2014-11-07 16:45:27+00:00		24
2014-11-07 17:06:26+00:00		25
2014-11-07 22:30:27+00:00		26
2014-11-07 23:20:26+00:00		27
2014-11-08 00:01:27+00:00		28
2014-11-08 14:10:26+00:00		29
2014-11-08 16:50:27+00:00		30
2014-11-09 02:46:26+00:00		31
2014-11-09 15:28:27+00:00		32
2014-11-09 19:29:27+00:00		33
2014-11-09 21:03:26+00:00		34
2014-11-09 21:13:26+00:00		35
2014-11-09 21:16:27+00:00		36
2014-11-09 23:26:27+00:00		37
2014-11-10 00:09:27+00:00		38
2014-11-10 09:31:27+00:00		39
2014-11-10 10:35:27+00:00		40
2014-11-10 10:51:27+00:00		41
2014-11-10 11:12:27+00:00		42
2014-11-10 11:19:26+00:00		43
2014-11-10 11:24:26+00:00		44
2014-11-10 11:36:27+00:00		45
2014-11-10 11:38:27+00:00		46
2014-11-10 11:43:26+00:00		47
2014-11-10 11:45:27+00:00		48
2014-11-10 11:50:26+00:00		49
2014-11-10 11:51:27+00:00		50
2014-11-10 11:51:27+00:00		51
2014-11-10 11:51:28+00:00		52
2014-11-10 11:53:26+00:00		53
2014-11-10 11:57:27+00:00		54
2014-11-10 11:58:27+00:00		55
2014-11-10 11:59:29+00:00		56
2014-11-10 12:00:27+00:00		57
2014-11-10 12:01:27+00:00		58
2014-11-10 12:04:26+00:00		59
2014-11-10 12:06:27+00:00		60
2014-11-10 12:08:26+00:00		61
2014-11-10 12:13:26+00:00		62
2014-11-10 12:16:28+00:00		63
2014-11-10 12:18:27+00:00		64
2014-11-10 12:18:27+00:00		65
2014-11-10 12:38:27+00:00		66
2014-11-10 12:43:27+00:00		67
2014-11-10 12:46:26+00:00		68
2014-11-10 12:50:26+00:00		69
2014-11-10 12:59:28+00:00		70
2014-11-10 13:01:28+00:00		71
2014-11-10 13:34:27+00:00		72
2014-11-10 13:42:27+00:00		73
2014-11-10 13:47:26+00:00		74
2014-11-10 17:04:26+00:00		75
2014-11-10 17:22:27+00:00		76
2014-11-10 23:01:26+00:00		77
2014-11-10 23:21:26+00:00		78
2014-11-11 07:40:28+00:00		79
2014-11-11 08:19:27+00:00		80
2014-11-11 14:24:27+00:00		81
2014-11-11 15:49:27+00:00		82
2014-11-11 19:37:26+00:00		83
2014-11-11 20:42:26+00:00		84
2014-11-11 21:19:26+00:00		85
2014-11-11 23:06:26+00:00		86
2014-11-12 14:04:27+00:00		87
2014-11-12 14:42:27+00:00		88
2014-11-12 14:59:26+00:00		89
2014-11-12 16:20:26+00:00		90
2014-11-12 17:11:26+00:00		91
2014-11-13 12:39:26+00:00		92
2014-11-13 17:05:27+00:00		93
2014-11-14 22:24:27+00:00		94
2014-11-17 11:11:26+00:00		95
2014-11-20 14:19:26+00:00		96
2014-11-21 09:50:26+00:00		97
2014-12-15 15:26:27+00:00		98
2014-12-17 12:00:26+00:00		99
2014-12-20 07:04:27+00:00		100
2014-12-26 22:19:26+00:00		101
2014-12-27 16:18:26+00:00		102
2014-12-29 17:16:26+00:00		103
2014-12-30 13:42:27+00:00		104
2014-12-30 15:52:27+00:00		105
2014-12-30 18:52:26+00:00		106
2015-01-02 18:58:26+00:00		107
2015-01-02 21:50:27+00:00		108
2015-01-10 14:21:26+00:00		109
2015-01-10 14:58:27+00:00		110
2015-01-10 16:03:27+00:00		111
2015-01-10 17:41:27+00:00		112
2015-01-10 20:34:26+00:00		113
2015-01-11 11:46:27+00:00		114
2015-01-11 14:06:27+00:00		115



Assignment: training6
2014-11-03 20:10:27+00:00		1
2014-11-06 07:01:27+00:00		2
2014-11-08 16:37:26+00:00		3
2014-11-08 21:39:27+00:00		4
2014-11-09 15:50:26+00:00		5
2014-11-10 06:32:27+00:00		6
2014-11-10 06:34:26+00:00		7
2014-11-10 06:55:27+00:00		8
2014-11-10 12:15:27+00:00		9
2014-11-10 12:16:27+00:00		10
2014-11-10 14:44:27+00:00		11
2014-11-10 15:11:26+00:00		12
2014-11-10 15:28:27+00:00		13
2014-11-10 15:57:26+00:00		14
2014-11-10 16:43:27+00:00		15
2014-11-10 19:56:26+00:00		16
2014-11-10 20:15:26+00:00		17
2014-11-11 13:31:26+00:00		18
2014-11-12 00:10:26+00:00		19
2014-11-12 02:11:26+00:00		20
2014-11-12 14:51:27+00:00		21
2014-11-12 17:02:26+00:00		22
2014-11-12 17:10:27+00:00		23
2014-11-12 17:50:26+00:00		24
2014-11-12 22:39:27+00:00		25
2014-11-13 01:20:27+00:00		26
2014-11-13 01:49:26+00:00		27
2014-11-13 02:57:27+00:00		28
2014-11-13 15:25:26+00:00		29
2014-11-13 17:15:26+00:00		30
2014-11-13 18:40:27+00:00		31
2014-11-13 22:37:26+00:00		32
2014-11-14 11:59:27+00:00		33
2014-11-14 22:25:27+00:00		34
2014-11-15 12:40:26+00:00		35
2014-11-15 13:31:27+00:00		36
2014-11-15 19:42:27+00:00		37
2014-11-15 22:04:27+00:00		38
2014-11-15 23:33:27+00:00		39
2014-11-16 15:18:26+00:00		40
2014-11-16 16:25:27+00:00		41
2014-11-16 22:23:26+00:00		42
2014-11-16 22:32:26+00:00		43
2014-11-16 22:47:27+00:00		44
2014-11-16 23:20:26+00:00		45
2014-11-17 01:01:26+00:00		46
2014-11-17 02:08:27+00:00		47
2014-11-17 09:58:27+00:00		48
2014-11-17 10:41:28+00:00		49
2014-11-17 10:43:28+00:00		50
2014-11-17 10:46:26+00:00		51
2014-11-17 10:48:27+00:00		52
2014-11-17 10:51:26+00:00		53
2014-11-17 10:56:26+00:00		54
2014-11-17 10:56:27+00:00		55
2014-11-17 11:07:27+00:00		56
2014-11-17 11:12:27+00:00		57
2014-11-17 11:16:26+00:00		58
2014-11-17 11:24:26+00:00		59
2014-11-17 11:27:27+00:00		60
2014-11-17 11:27:27+00:00		61
2014-11-17 11:28:27+00:00		62
2014-11-17 11:28:28+00:00		63
2014-11-17 11:28:28+00:00		64
2014-11-17 11:32:27+00:00		65
2014-11-17 11:34:26+00:00		66
2014-11-17 11:34:27+00:00		67
2014-11-17 11:36:27+00:00		68
2014-11-17 11:38:26+00:00		69
2014-11-17 11:39:26+00:00		70
2014-11-17 11:39:27+00:00		71
2014-11-17 11:39:27+00:00		72
2014-11-17 11:40:27+00:00		73
2014-11-17 11:42:27+00:00		74
2014-11-17 11:43:26+00:00		75
2014-11-17 11:43:27+00:00		76
2014-11-17 11:45:27+00:00		77
2014-11-17 11:45:28+00:00		78
2014-11-17 11:58:27+00:00		79
2014-11-17 12:05:27+00:00		80
2014-11-17 12:19:27+00:00		81
2014-11-17 12:26:26+00:00		82
2014-11-17 12:26:27+00:00		83
2014-11-17 12:32:27+00:00		84
2014-11-17 12:42:27+00:00		85
2014-11-17 12:43:27+00:00		86
2014-11-17 12:45:26+00:00		87
2014-11-17 12:51:27+00:00		88
2014-11-17 12:58:27+00:00		89
2014-11-17 13:25:26+00:00		90
2014-11-17 13:25:27+00:00		91
2014-11-17 13:38:26+00:00		92
2014-11-17 13:44:27+00:00		93
2014-11-17 13:47:26+00:00		94
2014-11-17 14:34:26+00:00		95
2014-11-17 15:11:27+00:00		96
2014-11-17 18:19:26+00:00		97
2014-11-18 09:13:27+00:00		98
2014-11-18 09:40:27+00:00		99
2014-11-18 10:55:26+00:00		100
2014-11-18 14:17:27+00:00		101
2014-11-18 14:20:27+00:00		102
2014-11-18 19:24:26+00:00		103
2014-11-18 21:18:27+00:00		104
2014-11-18 23:17:27+00:00		105
2014-11-19 08:29:27+00:00		106
2014-11-19 13:40:26+00:00		107
2014-11-19 17:00:26+00:00		108
2014-11-19 17:53:26+00:00		109
2014-11-20 00:55:26+00:00		110
2014-11-20 10:47:27+00:00		111
2014-11-20 14:29:26+00:00		112
2014-11-20 17:25:27+00:00		113
2014-11-20 19:28:26+00:00		114
2014-11-20 23:03:27+00:00		115
2014-11-21 01:14:26+00:00		116
2014-11-21 09:51:26+00:00		117
2014-11-21 13:43:27+00:00		118
2014-11-23 20:16:26+00:00		119
2014-12-15 16:04:27+00:00		120
2014-12-15 23:16:27+00:00		121
2014-12-17 12:50:27+00:00		122
2014-12-19 12:13:26+00:00		123
2014-12-20 21:34:27+00:00		124
2014-12-24 22:30:27+00:00		125
2014-12-26 10:03:27+00:00		126
2014-12-27 16:43:27+00:00		127
2014-12-29 01:43:27+00:00		128
2014-12-29 18:22:26+00:00		129
2014-12-31 19:45:27+00:00		130
2015-01-02 06:05:27+00:00		131
2015-01-09 20:21:26+00:00		132
2015-01-10 14:04:27+00:00		133
2015-01-10 14:56:27+00:00		134
2015-01-10 16:51:27+00:00		135
2015-01-10 17:06:27+00:00		136
2015-01-10 21:00:27+00:00		137
2015-01-10 21:35:26+00:00		138
2015-01-10 22:09:26+00:00		139



Assignment: training7
2014-11-10 11:59:26+00:00		1
2014-11-10 12:23:27+00:00		2
2014-11-11 09:46:27+00:00		3
2014-11-11 10:08:26+00:00		4
2014-11-13 13:49:26+00:00		5
2014-11-15 19:13:26+00:00		6
2014-11-15 22:18:26+00:00		7
2014-11-16 08:43:27+00:00		8
2014-11-16 22:48:26+00:00		9
2014-11-17 10:28:27+00:00		10
2014-11-17 11:36:27+00:00		11
2014-11-17 11:44:27+00:00		12
2014-11-17 11:46:26+00:00		13
2014-11-17 12:40:27+00:00		14
2014-11-17 13:48:26+00:00		15
2014-11-17 20:05:27+00:00		16
2014-11-17 21:34:27+00:00		17
2014-11-18 09:34:26+00:00		18
2014-11-18 10:24:26+00:00		19
2014-11-18 19:03:26+00:00		20
2014-11-18 23:03:27+00:00		21
2014-11-19 11:52:26+00:00		22
2014-11-19 13:36:26+00:00		23
2014-11-19 15:56:26+00:00		24
2014-11-19 18:03:27+00:00		25
2014-11-19 20:13:26+00:00		26
2014-11-20 00:04:27+00:00		27
2014-11-20 00:34:27+00:00		28
2014-11-20 01:45:27+00:00		29
2014-11-20 02:00:26+00:00		30
2014-11-20 02:02:27+00:00		31
2014-11-20 02:19:28+00:00		32
2014-11-20 02:31:27+00:00		33
2014-11-20 02:52:27+00:00		34
2014-11-20 02:57:27+00:00		35
2014-11-20 09:01:27+00:00		36
2014-11-20 09:42:26+00:00		37
2014-11-20 11:03:27+00:00		38
2014-11-20 19:05:26+00:00		39
2014-11-21 11:24:27+00:00		40
2014-11-22 11:39:27+00:00		41
2014-11-22 15:44:27+00:00		42
2014-11-22 16:56:27+00:00		43
2014-11-22 21:39:27+00:00		44
2014-11-23 10:23:27+00:00		45
2014-11-23 12:08:27+00:00		46
2014-11-23 17:34:26+00:00		47
2014-11-23 22:12:26+00:00		48
2014-11-24 00:11:27+00:00		49
2014-11-24 00:55:27+00:00		50
2014-11-24 05:23:27+00:00		51
2014-11-24 10:12:27+00:00		52
2014-11-24 10:38:26+00:00		53
2014-11-24 11:06:26+00:00		54
2014-11-24 11:08:27+00:00		55
2014-11-24 11:21:27+00:00		56
2014-11-24 11:22:26+00:00		57
2014-11-24 11:23:26+00:00		58
2014-11-24 11:24:27+00:00		59
2014-11-24 11:25:27+00:00		60
2014-11-24 11:28:27+00:00		61
2014-11-24 11:28:27+00:00		62
2014-11-24 11:34:26+00:00		63
2014-11-24 11:35:26+00:00		64
2014-11-24 11:36:27+00:00		65
2014-11-24 11:38:27+00:00		66
2014-11-24 11:39:27+00:00		67
2014-11-24 11:40:27+00:00		68
2014-11-24 11:41:26+00:00		69
2014-11-24 11:42:26+00:00		70
2014-11-24 11:45:27+00:00		71
2014-11-24 11:48:27+00:00		72
2014-11-24 11:48:27+00:00		73
2014-11-24 11:49:26+00:00		74
2014-11-24 11:49:26+00:00		75
2014-11-24 11:51:27+00:00		76
2014-11-24 11:53:26+00:00		77
2014-11-24 11:55:27+00:00		78
2014-11-24 11:57:26+00:00		79
2014-11-24 11:58:26+00:00		80
2014-11-24 12:09:26+00:00		81
2014-11-24 12:13:27+00:00		82
2014-11-24 12:13:27+00:00		83
2014-11-24 12:18:26+00:00		84
2014-11-24 12:19:26+00:00		85
2014-11-24 12:24:27+00:00		86
2014-11-24 12:26:26+00:00		87
2014-11-24 12:27:27+00:00		88
2014-11-24 12:32:27+00:00		89
2014-11-24 12:41:27+00:00		90
2014-11-24 12:48:27+00:00		91
2014-11-24 12:54:26+00:00		92
2014-11-24 13:11:26+00:00		93
2014-11-24 13:13:27+00:00		94
2014-11-24 13:16:27+00:00		95
2014-11-24 13:23:26+00:00		96
2014-11-24 13:36:27+00:00		97
2014-11-24 13:42:27+00:00		98
2014-11-24 13:50:26+00:00		99
2014-11-24 13:52:27+00:00		100
2014-11-24 14:23:27+00:00		101
2014-11-24 14:25:26+00:00		102
2014-11-24 14:26:27+00:00		103
2014-11-24 16:34:26+00:00		104
2014-11-24 16:47:27+00:00		105
2014-11-24 20:01:26+00:00		106
2014-11-24 21:05:27+00:00		107
2014-11-24 22:27:27+00:00		108
2014-11-25 09:38:26+00:00		109
2014-11-25 13:14:27+00:00		110
2014-11-25 21:49:27+00:00		111
2014-11-26 14:04:26+00:00		112
2014-11-26 16:05:27+00:00		113
2014-11-27 14:15:27+00:00		114
2014-11-27 17:49:27+00:00		115
2014-11-27 18:09:27+00:00		116
2014-11-27 19:45:26+00:00		117
2014-11-27 20:03:27+00:00		118
2014-11-27 21:20:27+00:00		119
2014-11-27 21:43:26+00:00		120
2014-11-27 22:13:27+00:00		121
2014-11-27 22:17:27+00:00		122
2014-11-27 22:49:27+00:00		123
2014-11-27 23:11:26+00:00		124
2014-11-28 00:00:27+00:00		125
2014-11-28 00:44:27+00:00		126
2014-11-28 01:01:27+00:00		127
2014-11-28 09:53:27+00:00		128
2014-11-28 12:11:26+00:00		129
2014-11-28 12:34:26+00:00		130
2014-11-28 16:00:27+00:00		131
2014-12-01 05:05:27+00:00		132
2014-12-17 13:30:27+00:00		133
2014-12-21 09:48:28+00:00		134
2014-12-27 11:54:27+00:00		135
2014-12-29 02:19:27+00:00		136
2015-01-10 11:53:27+00:00		137
2015-01-10 14:02:27+00:00		138
2015-01-10 14:56:26+00:00		139
2015-01-10 17:08:26+00:00		140
2015-01-10 17:32:27+00:00		141
2015-01-10 19:52:27+00:00		142



Assignment: training8
2014-11-17 10:43:27+00:00		1
2014-11-18 09:11:27+00:00		2
2014-11-18 10:44:27+00:00		3
2014-11-18 16:58:27+00:00		4
2014-11-20 02:25:27+00:00		5
2014-11-24 04:18:27+00:00		6
2014-11-24 10:45:26+00:00		7
2014-11-24 11:30:26+00:00		8
2014-11-24 11:34:26+00:00		9
2014-11-24 15:55:26+00:00		10
2014-11-24 16:45:26+00:00		11
2014-11-24 18:50:27+00:00		12
2014-11-24 20:06:27+00:00		13
2014-11-25 09:49:27+00:00		14
2014-11-25 13:03:26+00:00		15
2014-11-26 15:48:27+00:00		16
2014-11-26 16:39:26+00:00		17
2014-11-26 17:18:27+00:00		18
2014-11-27 01:39:26+00:00		19
2014-11-27 02:12:26+00:00		20
2014-11-27 02:26:27+00:00		21
2014-11-27 02:47:27+00:00		22
2014-11-27 03:01:27+00:00		23
2014-11-27 06:46:27+00:00		24
2014-11-28 00:49:27+00:00		25
2014-11-28 14:03:27+00:00		26
2014-11-28 15:15:26+00:00		27
2014-11-28 15:37:26+00:00		28
2014-11-28 18:03:27+00:00		29
2014-11-28 21:53:27+00:00		30
2014-11-29 02:07:27+00:00		31
2014-11-29 14:43:28+00:00		32
2014-11-29 19:18:27+00:00		33
2014-11-29 19:30:26+00:00		34
2014-11-29 21:18:27+00:00		35
2014-11-29 21:28:26+00:00		36
2014-11-30 03:36:27+00:00		37
2014-11-30 13:03:27+00:00		38
2014-11-30 13:43:27+00:00		39
2014-11-30 16:20:27+00:00		40
2014-11-30 17:36:26+00:00		41
2014-11-30 18:14:27+00:00		42
2014-11-30 20:47:26+00:00		43
2014-11-30 21:05:27+00:00		44
2014-11-30 21:23:26+00:00		45
2014-11-30 21:59:26+00:00		46
2014-11-30 22:33:27+00:00		47
2014-12-01 00:34:26+00:00		48
2014-12-01 00:53:26+00:00		49
2014-12-01 06:23:27+00:00		50
2014-12-01 11:00:26+00:00		51
2014-12-01 11:06:27+00:00		52
2014-12-01 11:12:26+00:00		53
2014-12-01 11:14:27+00:00		54
2014-12-01 11:14:27+00:00		55
2014-12-01 11:15:27+00:00		56
2014-12-01 11:17:26+00:00		57
2014-12-01 11:19:27+00:00		58
2014-12-01 11:24:26+00:00		59
2014-12-01 11:31:27+00:00		60
2014-12-01 11:32:26+00:00		61
2014-12-01 11:33:26+00:00		62
2014-12-01 11:40:26+00:00		63
2014-12-01 11:41:26+00:00		64
2014-12-01 11:50:27+00:00		65
2014-12-01 11:53:26+00:00		66
2014-12-01 11:54:27+00:00		67
2014-12-01 12:14:27+00:00		68
2014-12-01 12:18:27+00:00		69
2014-12-01 12:19:26+00:00		70
2014-12-01 12:19:26+00:00		71
2014-12-01 12:19:27+00:00		72
2014-12-01 12:19:27+00:00		73
2014-12-01 12:22:27+00:00		74
2014-12-01 12:23:26+00:00		75
2014-12-01 12:36:26+00:00		76
2014-12-01 12:39:26+00:00		77
2014-12-01 12:40:26+00:00		78
2014-12-01 12:43:26+00:00		79
2014-12-01 12:46:27+00:00		80
2014-12-01 12:53:27+00:00		81
2014-12-01 12:56:26+00:00		82
2014-12-01 13:03:26+00:00		83
2014-12-01 13:24:28+00:00		84
2014-12-01 13:40:27+00:00		85
2014-12-01 13:44:29+00:00		86
2014-12-01 13:49:27+00:00		87
2014-12-01 13:51:26+00:00		88
2014-12-01 14:18:26+00:00		89
2014-12-01 17:18:26+00:00		90
2014-12-01 18:23:28+00:00		91
2014-12-01 19:40:27+00:00		92
2014-12-01 20:33:26+00:00		93
2014-12-01 21:37:26+00:00		94
2014-12-01 21:45:26+00:00		95
2014-12-01 22:15:26+00:00		96
2014-12-01 23:15:27+00:00		97
2014-12-01 23:59:27+00:00		98
2014-12-02 10:10:26+00:00		99
2014-12-02 15:30:26+00:00		100
2014-12-02 15:49:27+00:00		101
2014-12-02 16:48:27+00:00		102
2014-12-02 19:08:27+00:00		103
2014-12-02 21:29:26+00:00		104
2014-12-02 22:35:26+00:00		105
2014-12-03 05:09:27+00:00		106
2014-12-03 08:59:26+00:00		107
2014-12-03 09:47:27+00:00		108
2014-12-03 12:34:27+00:00		109
2014-12-03 15:05:27+00:00		110
2014-12-03 15:06:26+00:00		111
2014-12-03 15:21:26+00:00		112
2014-12-03 16:10:27+00:00		113
2014-12-03 16:44:27+00:00		114
2014-12-03 16:44:28+00:00		115
2014-12-03 18:13:27+00:00		116
2014-12-03 19:00:28+00:00		117
2014-12-03 22:19:26+00:00		118
2014-12-04 02:33:27+00:00		119
2014-12-04 15:59:27+00:00		120
2014-12-04 16:35:26+00:00		121
2014-12-04 17:32:26+00:00		122
2014-12-04 17:47:26+00:00		123
2014-12-04 17:51:26+00:00		124
2014-12-04 18:01:26+00:00		125
2014-12-04 18:39:27+00:00		126
2014-12-04 18:40:26+00:00		127
2014-12-04 19:03:26+00:00		128
2014-12-04 19:17:27+00:00		129
2014-12-04 20:09:27+00:00		130
2014-12-04 20:25:27+00:00		131
2014-12-04 21:12:26+00:00		132
2014-12-04 23:32:27+00:00		133
2014-12-04 23:41:27+00:00		134
2014-12-05 00:05:26+00:00		135
2014-12-05 12:33:27+00:00		136
2014-12-05 16:57:26+00:00		137
2014-12-08 13:02:27+00:00		138
2014-12-09 08:07:27+00:00		139
2014-12-11 18:30:27+00:00		140
2014-12-13 04:19:28+00:00		141
2014-12-20 15:15:28+00:00		142
2014-12-29 13:01:27+00:00		143
2014-12-30 17:25:27+00:00		144
2015-01-03 10:19:26+00:00		145
2015-01-10 11:40:26+00:00		146
2015-01-10 21:14:26+00:00		147
2015-01-11 07:29:27+00:00		148
2015-01-11 12:51:27+00:00		149
2015-01-11 14:23:26+00:00		150
2015-01-11 15:36:27+00:00		151



Assignment: training9
2014-11-24 13:14:26+00:00		1
2014-11-24 22:04:26+00:00		2
2014-11-25 10:14:27+00:00		3
2014-11-27 15:54:26+00:00		4
2014-11-30 16:47:27+00:00		5
2014-12-01 19:33:27+00:00		6
2014-12-02 13:15:27+00:00		7
2014-12-02 23:10:26+00:00		8
2014-12-03 11:50:27+00:00		9
2014-12-03 12:07:27+00:00		10
2014-12-03 16:40:27+00:00		11
2014-12-03 17:16:27+00:00		12
2014-12-03 17:27:27+00:00		13
2014-12-04 09:08:26+00:00		14
2014-12-04 11:43:26+00:00		15
2014-12-04 17:16:27+00:00		16
2014-12-04 18:55:26+00:00		17
2014-12-04 20:57:26+00:00		18
2014-12-05 16:14:27+00:00		19
2014-12-05 19:19:27+00:00		20
2014-12-06 15:51:27+00:00		21
2014-12-06 16:57:26+00:00		22
2014-12-07 16:50:26+00:00		23
2014-12-08 00:31:26+00:00		24
2014-12-08 00:41:27+00:00		25
2014-12-08 07:22:26+00:00		26
2014-12-08 11:18:27+00:00		27
2014-12-08 11:38:26+00:00		28
2014-12-08 11:42:26+00:00		29
2014-12-08 11:46:26+00:00		30
2014-12-08 12:04:26+00:00		31
2014-12-08 12:21:27+00:00		32
2014-12-08 12:22:26+00:00		33
2014-12-08 12:24:27+00:00		34
2014-12-08 12:40:27+00:00		35
2014-12-08 12:41:26+00:00		36
2014-12-08 12:43:27+00:00		37
2014-12-08 12:46:27+00:00		38
2014-12-08 12:54:27+00:00		39
2014-12-08 13:20:26+00:00		40
2014-12-08 13:25:26+00:00		41
2014-12-08 13:26:27+00:00		42
2014-12-08 13:34:27+00:00		43
2014-12-08 13:35:27+00:00		44
2014-12-08 15:04:27+00:00		45
2014-12-08 15:08:27+00:00		46
2014-12-08 17:08:27+00:00		47
2014-12-08 18:10:27+00:00		48
2014-12-08 21:31:26+00:00		49
2014-12-08 21:36:27+00:00		50
2014-12-09 00:05:26+00:00		51
2014-12-09 00:31:27+00:00		52
2014-12-09 09:42:26+00:00		53
2014-12-09 11:54:26+00:00		54
2014-12-09 15:26:26+00:00		55
2014-12-09 15:52:26+00:00		56
2014-12-09 16:16:27+00:00		57
2014-12-09 16:24:27+00:00		58
2014-12-09 16:49:27+00:00		59
2014-12-09 17:08:27+00:00		60
2014-12-09 18:23:27+00:00		61
2014-12-09 18:55:26+00:00		62
2014-12-09 19:20:26+00:00		63
2014-12-09 21:03:26+00:00		64
2014-12-09 23:33:26+00:00		65
2014-12-10 01:42:27+00:00		66
2014-12-10 14:23:27+00:00		67
2014-12-10 14:33:26+00:00		68
2014-12-10 14:42:28+00:00		69
2014-12-10 15:28:27+00:00		70
2014-12-10 15:55:26+00:00		71
2014-12-10 16:10:27+00:00		72
2014-12-10 16:19:27+00:00		73
2014-12-10 16:41:26+00:00		74
2014-12-10 16:58:26+00:00		75
2014-12-10 18:36:26+00:00		76
2014-12-10 23:08:27+00:00		77
2014-12-11 02:10:27+00:00		78
2014-12-11 02:24:26+00:00		79
2014-12-11 02:37:27+00:00		80
2014-12-11 02:41:26+00:00		81
2014-12-11 03:15:26+00:00		82
2014-12-11 05:55:27+00:00		83
2014-12-11 08:51:28+00:00		84
2014-12-11 11:06:27+00:00		85
2014-12-11 11:26:27+00:00		86
2014-12-11 11:38:27+00:00		87
2014-12-11 16:33:26+00:00		88
2014-12-11 16:46:26+00:00		89
2014-12-11 17:27:27+00:00		90
2014-12-11 17:42:27+00:00		91
2014-12-11 19:04:27+00:00		92
2014-12-11 19:09:26+00:00		93
2014-12-11 19:25:27+00:00		94
2014-12-11 20:49:26+00:00		95
2014-12-11 20:52:26+00:00		96
2014-12-11 21:05:26+00:00		97
2014-12-11 23:33:27+00:00		98
2014-12-12 08:22:28+00:00		99
2014-12-12 08:31:27+00:00		100
2014-12-12 10:20:26+00:00		101
2014-12-12 11:55:26+00:00		102
2014-12-12 12:07:27+00:00		103
2014-12-12 12:55:26+00:00		104
2014-12-12 13:51:27+00:00		105
2014-12-12 15:05:27+00:00		106
2014-12-12 15:30:27+00:00		107
2014-12-12 15:35:27+00:00		108
2014-12-12 15:55:27+00:00		109
2014-12-15 04:51:27+00:00		110
2014-12-29 14:49:27+00:00		111
2015-01-02 04:00:27+00:00		112
2015-01-03 10:30:27+00:00		113
2015-01-10 12:21:27+00:00		114
2015-01-11 15:59:26+00:00		115
2015-01-11 17:33:27+00:00		116
2015-01-11 20:47:27+00:00		117



Assignment: training10
2014-12-02 09:06:27+00:00		1
2014-12-02 12:18:27+00:00		2
2014-12-05 12:17:27+00:00		3
2014-12-05 12:39:27+00:00		4
2014-12-06 15:44:27+00:00		5
2014-12-09 09:16:26+00:00		6
2014-12-09 09:25:27+00:00		7
2014-12-09 12:44:27+00:00		8
2014-12-09 13:49:27+00:00		9
2014-12-09 19:10:26+00:00		10
2014-12-10 11:00:26+00:00		11
2014-12-10 11:28:27+00:00		12
2014-12-10 13:40:27+00:00		13
2014-12-10 16:19:27+00:00		14
2014-12-10 18:11:27+00:00		15
2014-12-11 01:52:27+00:00		16
2014-12-11 02:23:26+00:00		17
2014-12-11 02:26:27+00:00		18
2014-12-11 02:46:27+00:00		19
2014-12-11 12:39:27+00:00		20
2014-12-11 15:50:26+00:00		21
2014-12-11 23:24:27+00:00		22
2014-12-12 22:43:27+00:00		23
2014-12-14 11:44:28+00:00		24
2014-12-14 22:57:26+00:00		25
2014-12-15 12:57:26+00:00		26
2014-12-15 13:12:27+00:00		27
2014-12-15 15:19:27+00:00		28
2014-12-15 15:53:27+00:00		29
2014-12-15 16:29:26+00:00		30
2014-12-16 07:13:27+00:00		31
2014-12-16 14:07:27+00:00		32
2014-12-16 14:19:27+00:00		33
2014-12-16 18:53:26+00:00		34
2014-12-16 22:34:26+00:00		35
2014-12-17 10:25:28+00:00		36
2014-12-17 15:06:27+00:00		37
2014-12-17 17:16:27+00:00		38
2014-12-17 20:44:26+00:00		39
2014-12-18 00:54:26+00:00		40
2014-12-18 01:10:26+00:00		41
2014-12-18 01:30:26+00:00		42
2014-12-18 02:24:27+00:00		43
2014-12-18 03:08:27+00:00		44
2014-12-18 12:37:26+00:00		45
2014-12-18 13:33:27+00:00		46
2014-12-18 13:54:27+00:00		47
2014-12-18 14:39:26+00:00		48
2014-12-18 14:57:27+00:00		49
2014-12-18 15:28:27+00:00		50
2014-12-18 17:00:27+00:00		51
2014-12-18 19:28:26+00:00		52
2014-12-19 13:24:27+00:00		53
2014-12-20 14:18:27+00:00		54
2014-12-20 21:20:27+00:00		55
2014-12-21 16:18:27+00:00		56
2014-12-23 14:59:27+00:00		57
2014-12-24 12:30:27+00:00		58
2014-12-26 21:04:26+00:00		59
2014-12-27 21:25:26+00:00		60
2014-12-28 14:46:27+00:00		61
2014-12-29 05:01:27+00:00		62
2014-12-29 11:03:26+00:00		63
2014-12-29 11:46:27+00:00		64
2014-12-29 15:13:26+00:00		65
2014-12-29 17:58:28+00:00		66
2014-12-30 16:34:27+00:00		67
2014-12-30 20:12:26+00:00		68
2014-12-30 20:47:27+00:00		69
2015-01-01 12:45:28+00:00		70
2015-01-02 07:01:27+00:00		71
2015-01-02 13:58:27+00:00		72
2015-01-02 15:34:27+00:00		73
2015-01-03 21:43:27+00:00		74
2015-01-04 12:34:27+00:00		75
2015-01-04 13:45:26+00:00		76
2015-01-04 13:46:27+00:00		77
2015-01-04 16:38:26+00:00		78
2015-01-04 20:01:27+00:00		79
2015-01-05 00:26:26+00:00		80
2015-01-05 09:44:26+00:00		81
2015-01-05 09:46:27+00:00		82
2015-01-05 10:17:27+00:00		83
2015-01-05 10:46:27+00:00		84
2015-01-05 11:08:26+00:00		85
2015-01-05 11:15:26+00:00		86
2015-01-05 11:18:27+00:00		87
2015-01-05 11:24:26+00:00		88
2015-01-05 11:25:27+00:00		89
2015-01-05 11:25:27+00:00		90
2015-01-05 11:26:28+00:00		91
2015-01-05 11:27:26+00:00		92
2015-01-05 11:28:27+00:00		93
2015-01-05 11:29:27+00:00		94
2015-01-05 11:29:27+00:00		95
2015-01-05 11:35:27+00:00		96
2015-01-05 11:36:27+00:00		97
2015-01-05 11:38:27+00:00		98
2015-01-05 11:42:28+00:00		99
2015-01-05 11:44:27+00:00		100
2015-01-05 11:45:27+00:00		101
2015-01-05 11:46:26+00:00		102
2015-01-05 11:48:27+00:00		103
2015-01-05 11:49:27+00:00		104
2015-01-05 11:57:27+00:00		105
2015-01-05 12:08:26+00:00		106
2015-01-05 12:18:27+00:00		107
2015-01-05 12:24:27+00:00		108
2015-01-05 12:36:26+00:00		109
2015-01-05 12:48:27+00:00		110
2015-01-05 12:52:26+00:00		111
2015-01-05 13:16:27+00:00		112
2015-01-05 13:24:26+00:00		113
2015-01-05 14:43:27+00:00		114
2015-01-05 15:03:26+00:00		115
2015-01-05 16:55:26+00:00		116
2015-01-05 23:42:27+00:00		117
2015-01-06 11:50:27+00:00		118
2015-01-06 16:21:27+00:00		119
2015-01-06 21:05:27+00:00		120
2015-01-07 11:53:26+00:00		121
2015-01-07 15:42:27+00:00		122
2015-01-07 16:24:27+00:00		123
2015-01-07 17:41:27+00:00		124
2015-01-07 18:25:26+00:00		125
2015-01-07 19:01:27+00:00		126
2015-01-07 19:41:27+00:00		127
2015-01-07 21:41:27+00:00		128
2015-01-07 22:52:27+00:00		129
2015-01-08 12:36:27+00:00		130
2015-01-08 14:26:27+00:00		131
2015-01-08 16:36:26+00:00		132
2015-01-08 21:51:27+00:00		133
2015-01-09 10:30:27+00:00		134
2015-01-09 11:22:28+00:00		135
2015-01-09 11:52:27+00:00		136
2015-01-09 12:53:26+00:00		137
2015-01-09 13:19:27+00:00		138
2015-01-09 13:19:28+00:00		139
2015-01-10 19:30:27+00:00		140
2015-01-11 11:27:27+00:00		141
2015-01-11 16:14:26+00:00		142



Assignment: training11
2014-12-04 10:38:27+00:00		1
2014-12-12 17:39:26+00:00		2
2014-12-14 20:49:27+00:00		3
2014-12-16 20:22:27+00:00		4
2014-12-16 20:56:27+00:00		5
2014-12-17 21:03:27+00:00		6
2014-12-27 04:50:28+00:00		7
2014-12-27 21:47:27+00:00		8
2014-12-28 11:07:27+00:00		9
2014-12-29 14:42:27+00:00		10
2014-12-29 14:45:27+00:00		11
2014-12-30 16:25:26+00:00		12
2014-12-30 16:29:26+00:00		13
2014-12-30 16:46:27+00:00		14
2014-12-30 18:34:27+00:00		15
2014-12-31 03:40:27+00:00		16
2014-12-31 04:46:26+00:00		17
2015-01-02 07:09:27+00:00		18
2015-01-02 17:43:27+00:00		19
2015-01-02 18:07:27+00:00		20
2015-01-02 21:40:27+00:00		21
2015-01-03 01:05:27+00:00		22
2015-01-05 02:47:28+00:00		23
2015-01-09 11:31:27+00:00		24
2015-01-09 11:51:27+00:00		25
2015-01-09 16:20:26+00:00		26
2015-01-10 03:03:27+00:00		27
2015-01-10 11:34:27+00:00		28
2015-01-10 14:53:26+00:00		29
2015-01-10 16:13:27+00:00		30
2015-01-10 19:02:27+00:00		31
2015-01-11 14:56:27+00:00		32
2015-01-11 15:04:27+00:00		33
2015-01-11 16:34:27+00:00		34
2015-01-11 17:23:27+00:00		35
2015-01-11 18:09:27+00:00		36
2015-01-11 22:48:26+00:00		37
2015-01-12 01:36:27+00:00		38





==> anc/figure-4b.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015



Assignment: training1
2014-09-30 03:07:28+00:00		1
2014-09-30 07:17:26+00:00		2
2014-09-30 07:18:26+00:00		3
2014-09-30 07:19:27+00:00		4
2014-09-30 07:33:26+00:00		5
2014-09-30 07:45:27+00:00		6
2014-09-30 07:45:27+00:00		7
2014-09-30 07:46:26+00:00		8
2014-09-30 07:52:26+00:00		9
2014-09-30 07:53:27+00:00		10
2014-09-30 08:00:26+00:00		11
2014-09-30 08:05:26+00:00		12
2014-09-30 08:06:26+00:00		13
2014-09-30 08:20:26+00:00		14
2014-09-30 08:44:26+00:00		15
2014-09-30 10:20:26+00:00		16
2014-09-30 10:23:27+00:00		17
2014-09-30 10:32:27+00:00		18
2014-09-30 11:03:26+00:00		19
2014-09-30 11:09:27+00:00		20
2014-09-30 11:10:27+00:00		21
2014-09-30 11:45:27+00:00		22
2014-09-30 14:11:26+00:00		23
2014-09-30 14:25:26+00:00		24
2014-09-30 14:55:26+00:00		25
2014-09-30 14:56:26+00:00		26
2014-09-30 15:16:26+00:00		27
2014-09-30 15:25:27+00:00		28
2014-09-30 15:47:26+00:00		29
2014-09-30 15:57:26+00:00		30
2014-09-30 16:04:27+00:00		31
2014-09-30 16:07:27+00:00		32
2014-09-30 16:08:27+00:00		33
2014-09-30 16:10:26+00:00		34
2014-09-30 16:11:26+00:00		35
2014-09-30 16:14:27+00:00		36
2014-09-30 16:26:26+00:00		37
2014-09-30 16:40:26+00:00		38
2014-09-30 16:42:27+00:00		39
2014-09-30 17:04:27+00:00		40
2014-09-30 17:06:26+00:00		41
2014-09-30 17:28:27+00:00		42
2014-09-30 17:41:26+00:00		43
2014-09-30 17:42:27+00:00		44
2014-09-30 18:08:27+00:00		45
2014-10-01 02:36:28+00:00		46
2014-10-01 02:43:27+00:00		47
2014-10-01 02:44:27+00:00		48
2014-10-01 02:45:27+00:00		49
2014-10-01 03:02:26+00:00		50
2014-10-01 03:20:27+00:00		51
2014-10-01 04:16:27+00:00		52
2014-10-01 04:54:27+00:00		53
2014-10-01 06:13:27+00:00		54
2014-10-01 06:15:27+00:00		55
2014-10-01 06:19:27+00:00		56
2014-10-01 06:21:26+00:00		57
2014-10-01 06:33:27+00:00		58
2014-10-01 07:58:26+00:00		59
2014-10-01 08:08:26+00:00		60
2014-10-01 09:11:27+00:00		61
2014-10-01 10:15:27+00:00		62
2014-10-01 10:23:26+00:00		63
2014-10-01 10:40:26+00:00		64
2014-10-01 11:11:27+00:00		65
2014-10-01 11:24:27+00:00		66
2014-10-01 14:15:27+00:00		67
2014-10-01 16:48:26+00:00		68
2014-10-01 16:49:26+00:00		69
2014-10-01 16:56:27+00:00		70
2014-10-01 17:01:27+00:00		71
2014-10-01 17:04:26+00:00		72
2014-10-02 02:18:27+00:00		73
2014-10-02 02:22:27+00:00		74
2014-10-02 02:25:27+00:00		75
2014-10-02 02:32:27+00:00		76
2014-10-02 02:35:26+00:00		77
2014-10-02 03:27:27+00:00		78
2014-10-02 03:31:27+00:00		79
2014-10-02 03:34:27+00:00		80
2014-10-02 03:36:27+00:00		81
2014-10-02 03:41:27+00:00		82
2014-10-02 03:44:27+00:00		83
2014-10-02 03:48:26+00:00		84
2014-10-05 10:54:27+00:00		85
2014-10-07 11:00:27+00:00		86
2014-10-07 12:04:27+00:00		87
2014-10-07 16:31:26+00:00		88
2014-10-07 18:30:26+00:00		89
2014-10-07 18:48:26+00:00		90
2014-10-07 18:58:26+00:00		91
2014-10-07 23:03:27+00:00		92
2014-10-07 23:25:27+00:00		93
2014-10-08 09:57:27+00:00		94
2014-10-08 10:07:27+00:00		95
2014-10-08 11:16:26+00:00		96
2014-10-08 11:21:27+00:00		97
2014-10-08 14:28:27+00:00		98
2014-10-08 14:31:27+00:00		99
2014-10-08 14:50:27+00:00		100
2014-10-08 16:37:27+00:00		101
2014-10-08 16:52:27+00:00		102
2014-10-08 19:17:27+00:00		103
2014-10-08 19:37:26+00:00		104
2014-10-09 11:23:27+00:00		105
2014-10-09 11:24:27+00:00		106
2014-10-09 11:34:27+00:00		107
2014-10-09 11:34:27+00:00		108
2014-10-09 11:47:26+00:00		109
2014-10-09 11:49:27+00:00		110
2014-10-09 11:58:26+00:00		111
2014-10-09 11:58:27+00:00		112
2014-10-09 12:04:26+00:00		113
2014-10-09 12:08:26+00:00		114
2014-10-09 12:50:27+00:00		115
2014-10-09 13:00:27+00:00		116
2014-10-09 16:49:26+00:00		117
2014-10-09 17:27:26+00:00		118
2014-10-09 18:04:26+00:00		119
2014-10-10 11:24:27+00:00		120
2014-10-10 11:32:26+00:00		121
2014-10-10 11:39:27+00:00		122
2014-10-10 12:30:27+00:00		123
2014-10-10 16:32:27+00:00		124
2014-10-10 17:03:35+00:00		125
2014-10-10 21:29:27+00:00		126
2014-10-11 12:12:27+00:00		127
2014-10-11 12:15:26+00:00		128
2014-10-11 16:34:27+00:00		129
2014-10-12 14:14:26+00:00		130
2014-10-12 16:31:26+00:00		131
2014-10-12 16:48:27+00:00		132
2014-10-12 21:08:27+00:00		133
2014-10-13 00:43:26+00:00		134
2014-10-13 00:49:27+00:00		135
2014-10-13 00:52:27+00:00		136
2014-10-13 06:20:27+00:00		137
2014-10-13 08:00:27+00:00		138
2014-10-13 09:41:31+00:00		139
2014-10-13 09:52:28+00:00		140
2014-10-13 10:19:27+00:00		141
2014-10-13 10:25:26+00:00		142
2014-10-13 10:32:26+00:00		143
2014-10-13 10:34:27+00:00		144
2014-10-13 11:10:27+00:00		145
2014-10-13 11:14:26+00:00		146
2014-10-13 11:18:26+00:00		147
2014-10-13 11:19:26+00:00		148
2014-10-13 11:21:27+00:00		149
2014-10-13 11:24:26+00:00		150
2014-10-13 11:24:27+00:00		151
2014-10-13 11:25:26+00:00		152
2014-10-13 11:26:27+00:00		153
2014-10-13 11:26:27+00:00		154
2014-10-13 11:26:28+00:00		155
2014-10-13 11:27:27+00:00		156
2014-10-13 11:28:26+00:00		157
2014-10-13 11:28:26+00:00		158
2014-10-13 11:28:26+00:00		159
2014-10-13 11:29:26+00:00		160
2014-10-13 11:30:26+00:00		161
2014-10-13 11:30:27+00:00		162
2014-10-13 11:30:27+00:00		163
2014-10-13 11:30:27+00:00		164
2014-10-13 11:31:27+00:00		165
2014-10-13 11:31:27+00:00		166
2014-10-13 11:31:27+00:00		167
2014-10-13 11:31:27+00:00		168
2014-10-13 11:31:27+00:00		169
2014-10-13 11:32:27+00:00		170
2014-10-13 11:32:27+00:00		171
2014-10-13 11:33:26+00:00		172
2014-10-13 11:33:26+00:00		173
2014-10-13 11:33:26+00:00		174
2014-10-13 11:34:26+00:00		175
2014-10-13 11:34:27+00:00		176
2014-10-13 11:34:27+00:00		177
2014-10-13 11:34:27+00:00		178
2014-10-13 11:35:26+00:00		179
2014-10-13 11:35:27+00:00		180
2014-10-13 11:35:27+00:00		181
2014-10-13 11:35:27+00:00		182
2014-10-13 11:35:27+00:00		183
2014-10-13 11:35:27+00:00		184
2014-10-13 11:35:28+00:00		185
2014-10-13 11:35:28+00:00		186
2014-10-13 11:36:26+00:00		187
2014-10-13 11:36:27+00:00		188
2014-10-13 11:36:27+00:00		189
2014-10-13 11:36:27+00:00		190
2014-10-13 11:36:27+00:00		191
2014-10-13 11:36:28+00:00		192
2014-10-13 11:36:28+00:00		193
2014-10-13 11:38:27+00:00		194
2014-10-13 11:38:27+00:00		195
2014-10-13 11:38:27+00:00		196
2014-10-13 11:38:28+00:00		197
2014-10-13 11:38:28+00:00		198
2014-10-13 11:39:26+00:00		199
2014-10-13 11:39:26+00:00		200
2014-10-13 11:40:26+00:00		201
2014-10-13 11:40:27+00:00		202
2014-10-13 11:40:27+00:00		203
2014-10-13 11:40:27+00:00		204
2014-10-13 11:40:27+00:00		205
2014-10-13 11:40:27+00:00		206
2014-10-13 11:41:27+00:00		207
2014-10-13 11:41:27+00:00		208
2014-10-13 11:41:27+00:00		209
2014-10-13 11:41:27+00:00		210
2014-10-13 11:41:27+00:00		211
2014-10-13 11:41:28+00:00		212
2014-10-13 11:41:28+00:00		213
2014-10-13 11:42:27+00:00		214
2014-10-13 11:42:27+00:00		215
2014-10-13 11:43:27+00:00		216
2014-10-13 11:43:27+00:00		217
2014-10-13 11:43:27+00:00		218
2014-10-13 11:43:28+00:00		219
2014-10-13 11:43:28+00:00		220
2014-10-13 11:43:28+00:00		221
2014-10-13 11:43:28+00:00		222
2014-10-13 11:44:26+00:00		223
2014-10-13 11:44:26+00:00		224
2014-10-13 11:44:27+00:00		225
2014-10-13 11:44:27+00:00		226
2014-10-13 11:44:27+00:00		227
2014-10-13 11:44:27+00:00		228
2014-10-13 11:44:27+00:00		229
2014-10-13 11:44:28+00:00		230
2014-10-13 11:44:28+00:00		231
2014-10-13 11:44:28+00:00		232
2014-10-13 11:44:28+00:00		233
2014-10-13 11:44:28+00:00		234
2014-10-13 11:45:26+00:00		235
2014-10-13 11:45:26+00:00		236
2014-10-13 11:45:27+00:00		237
2014-10-13 11:45:27+00:00		238
2014-10-13 11:45:27+00:00		239
2014-10-13 11:45:27+00:00		240
2014-10-13 11:45:28+00:00		241
2014-10-13 11:45:28+00:00		242
2014-10-13 11:45:28+00:00		243
2014-10-13 11:45:28+00:00		244
2014-10-13 11:45:28+00:00		245
2014-10-13 11:45:29+00:00		246
2014-10-13 11:45:29+00:00		247
2014-10-13 11:45:29+00:00		248
2014-10-13 11:46:27+00:00		249
2014-10-13 11:46:27+00:00		250
2014-10-13 11:46:27+00:00		251
2014-10-13 11:46:27+00:00		252
2014-10-13 11:46:28+00:00		253
2014-10-13 11:46:28+00:00		254
2014-10-13 11:46:28+00:00		255
2014-10-13 11:46:28+00:00		256
2014-10-13 11:46:29+00:00		257
2014-10-13 11:47:27+00:00		258
2014-10-13 11:47:27+00:00		259
2014-10-13 11:47:27+00:00		260
2014-10-13 11:47:27+00:00		261
2014-10-13 11:47:28+00:00		262
2014-10-13 11:47:28+00:00		263
2014-10-13 11:47:28+00:00		264
2014-10-13 11:47:29+00:00		265
2014-10-13 11:47:29+00:00		266
2014-10-13 11:47:29+00:00		267
2014-10-13 11:47:29+00:00		268
2014-10-13 11:47:29+00:00		269
2014-10-13 11:47:30+00:00		270
2014-10-13 11:47:30+00:00		271
2014-10-13 11:47:30+00:00		272
2014-10-13 11:47:30+00:00		273
2014-10-13 11:47:30+00:00		274
2014-10-13 11:47:31+00:00		275
2014-10-13 11:47:31+00:00		276
2014-10-13 11:48:27+00:00		277
2014-10-13 11:48:27+00:00		278
2014-10-13 11:48:27+00:00		279
2014-10-13 11:48:28+00:00		280
2014-10-13 11:48:28+00:00		281
2014-10-13 11:48:28+00:00		282
2014-10-13 11:48:28+00:00		283
2014-10-13 11:49:26+00:00		284
2014-10-13 11:49:26+00:00		285
2014-10-13 11:49:27+00:00		286
2014-10-13 11:49:27+00:00		287
2014-10-13 11:49:27+00:00		288
2014-10-13 11:49:27+00:00		289
2014-10-13 11:49:28+00:00		290
2014-10-13 11:49:28+00:00		291
2014-10-13 11:49:28+00:00		292
2014-10-13 11:49:28+00:00		293
2014-10-13 11:50:26+00:00		294
2014-10-13 11:50:26+00:00		295
2014-10-13 11:50:27+00:00		296
2014-10-13 11:50:27+00:00		297
2014-10-13 11:50:27+00:00		298
2014-10-13 11:50:27+00:00		299
2014-10-13 11:50:27+00:00		300
2014-10-13 11:50:28+00:00		301
2014-10-13 11:50:28+00:00		302
2014-10-13 11:50:28+00:00		303
2014-10-13 11:50:28+00:00		304
2014-10-13 11:51:27+00:00		305
2014-10-13 11:51:27+00:00		306
2014-10-13 11:51:27+00:00		307
2014-10-13 11:51:27+00:00		308
2014-10-13 11:51:27+00:00		309
2014-10-13 11:51:28+00:00		310
2014-10-13 11:51:28+00:00		311
2014-10-13 11:51:28+00:00		312
2014-10-13 11:52:27+00:00		313
2014-10-13 11:52:27+00:00		314
2014-10-13 11:52:27+00:00		315
2014-10-13 11:52:27+00:00		316
2014-10-13 11:52:27+00:00		317
2014-10-13 11:52:28+00:00		318
2014-10-13 11:52:28+00:00		319
2014-10-13 11:53:27+00:00		320
2014-10-13 11:53:27+00:00		321
2014-10-13 11:53:27+00:00		322
2014-10-13 11:53:27+00:00		323
2014-10-13 11:53:28+00:00		324
2014-10-13 11:53:28+00:00		325
2014-10-13 11:53:28+00:00		326
2014-10-13 11:54:26+00:00		327
2014-10-13 11:54:26+00:00		328
2014-10-13 11:54:26+00:00		329
2014-10-13 11:54:27+00:00		330
2014-10-13 11:55:26+00:00		331
2014-10-13 11:55:26+00:00		332
2014-10-13 11:55:27+00:00		333
2014-10-13 11:55:27+00:00		334
2014-10-13 11:56:26+00:00		335
2014-10-13 11:56:27+00:00		336
2014-10-13 11:56:27+00:00		337
2014-10-13 11:56:27+00:00		338
2014-10-13 11:56:27+00:00		339
2014-10-13 11:56:27+00:00		340
2014-10-13 11:56:28+00:00		341
2014-10-13 11:57:27+00:00		342
2014-10-13 11:57:27+00:00		343
2014-10-13 11:57:27+00:00		344
2014-10-13 11:57:27+00:00		345
2014-10-13 11:57:27+00:00		346
2014-10-13 11:57:28+00:00		347
2014-10-13 11:58:27+00:00		348
2014-10-13 11:58:27+00:00		349
2014-10-13 11:58:27+00:00		350
2014-10-13 11:58:27+00:00		351
2014-10-13 11:58:28+00:00		352
2014-10-13 11:59:26+00:00		353
2014-10-13 11:59:26+00:00		354
2014-10-13 11:59:26+00:00		355
2014-10-13 12:00:26+00:00		356
2014-10-13 12:00:26+00:00		357
2014-10-13 12:01:26+00:00		358
2014-10-13 12:01:27+00:00		359
2014-10-13 12:02:27+00:00		360
2014-10-13 12:02:27+00:00		361
2014-10-13 12:03:27+00:00		362
2014-10-13 12:03:27+00:00		363
2014-10-13 12:04:26+00:00		364
2014-10-13 12:04:26+00:00		365
2014-10-13 12:06:26+00:00		366
2014-10-13 12:07:27+00:00		367
2014-10-13 12:08:27+00:00		368
2014-10-13 12:09:26+00:00		369
2014-10-13 12:13:27+00:00		370
2014-10-13 12:14:27+00:00		371
2014-10-13 12:17:27+00:00		372
2014-10-13 12:17:27+00:00		373
2014-10-13 12:17:27+00:00		374
2014-10-13 12:18:27+00:00		375
2014-10-13 12:18:27+00:00		376
2014-10-13 12:20:26+00:00		377
2014-10-13 12:20:26+00:00		378
2014-10-13 12:21:26+00:00		379
2014-10-13 12:21:27+00:00		380
2014-10-13 12:22:26+00:00		381
2014-10-13 12:23:27+00:00		382
2014-10-13 12:23:27+00:00		383
2014-10-13 12:24:27+00:00		384
2014-10-13 12:26:26+00:00		385
2014-10-13 12:27:26+00:00		386
2014-10-13 12:27:27+00:00		387
2014-10-13 12:28:27+00:00		388
2014-10-13 12:29:27+00:00		389
2014-10-13 12:29:27+00:00		390
2014-10-13 12:30:26+00:00		391
2014-10-13 12:30:26+00:00		392
2014-10-13 12:30:27+00:00		393
2014-10-13 12:31:26+00:00		394
2014-10-13 12:31:27+00:00		395
2014-10-13 12:31:27+00:00		396
2014-10-13 12:32:26+00:00		397
2014-10-13 12:33:27+00:00		398
2014-10-13 12:33:27+00:00		399
2014-10-13 12:33:27+00:00		400
2014-10-13 12:33:27+00:00		401
2014-10-13 12:33:28+00:00		402
2014-10-13 12:34:27+00:00		403
2014-10-13 12:35:26+00:00		404
2014-10-13 12:37:27+00:00		405
2014-10-13 12:38:27+00:00		406
2014-10-13 12:38:27+00:00		407
2014-10-13 12:38:27+00:00		408
2014-10-13 12:38:27+00:00		409
2014-10-13 12:38:28+00:00		410
2014-10-13 12:38:28+00:00		411
2014-10-13 12:39:27+00:00		412
2014-10-13 12:39:27+00:00		413
2014-10-13 12:39:27+00:00		414
2014-10-13 12:39:27+00:00		415
2014-10-13 12:39:28+00:00		416
2014-10-13 12:39:28+00:00		417
2014-10-13 12:40:26+00:00		418
2014-10-13 12:40:26+00:00		419
2014-10-13 12:40:26+00:00		420
2014-10-13 12:40:27+00:00		421
2014-10-13 12:40:27+00:00		422
2014-10-13 12:40:27+00:00		423
2014-10-13 12:40:27+00:00		424
2014-10-13 12:41:26+00:00		425
2014-10-13 12:41:26+00:00		426
2014-10-13 12:41:27+00:00		427
2014-10-13 12:41:28+00:00		428
2014-10-13 12:41:28+00:00		429
2014-10-13 12:42:26+00:00		430
2014-10-13 12:42:27+00:00		431
2014-10-13 12:42:27+00:00		432
2014-10-13 12:42:27+00:00		433
2014-10-13 12:42:27+00:00		434
2014-10-13 12:42:28+00:00		435
2014-10-13 12:42:28+00:00		436
2014-10-13 12:43:27+00:00		437
2014-10-13 12:43:27+00:00		438
2014-10-13 12:43:27+00:00		439
2014-10-13 12:44:27+00:00		440
2014-10-13 12:44:28+00:00		441
2014-10-13 12:44:28+00:00		442
2014-10-13 12:44:28+00:00		443
2014-10-13 12:44:28+00:00		444
2014-10-13 12:45:26+00:00		445
2014-10-13 12:45:26+00:00		446
2014-10-13 12:45:27+00:00		447
2014-10-13 12:46:26+00:00		448
2014-10-13 12:46:27+00:00		449
2014-10-13 12:46:27+00:00		450
2014-10-13 12:47:27+00:00		451
2014-10-13 12:47:27+00:00		452
2014-10-13 12:47:27+00:00		453
2014-10-13 12:47:27+00:00		454
2014-10-13 12:47:28+00:00		455
2014-10-13 12:47:28+00:00		456
2014-10-13 12:47:28+00:00		457
2014-10-13 12:48:27+00:00		458
2014-10-13 12:48:27+00:00		459
2014-10-13 12:48:27+00:00		460
2014-10-13 12:48:27+00:00		461
2014-10-13 12:49:26+00:00		462
2014-10-13 12:50:27+00:00		463
2014-10-13 12:50:27+00:00		464
2014-10-13 12:51:27+00:00		465
2014-10-13 12:51:27+00:00		466
2014-10-13 12:51:27+00:00		467
2014-10-13 12:51:27+00:00		468
2014-10-13 12:52:27+00:00		469
2014-10-13 12:54:26+00:00		470
2014-10-13 12:54:27+00:00		471
2014-10-13 12:56:27+00:00		472
2014-10-13 12:57:27+00:00		473
2014-10-13 12:57:27+00:00		474
2014-10-13 12:57:27+00:00		475
2014-10-13 12:58:27+00:00		476
2014-10-13 12:58:27+00:00		477
2014-10-13 12:59:27+00:00		478
2014-10-13 13:00:26+00:00		479
2014-10-13 13:00:27+00:00		480
2014-10-13 13:00:27+00:00		481
2014-10-13 13:01:27+00:00		482
2014-10-13 13:02:27+00:00		483
2014-10-13 13:02:27+00:00		484
2014-10-13 13:03:27+00:00		485
2014-10-13 13:03:27+00:00		486
2014-10-13 13:03:27+00:00		487
2014-10-13 13:03:28+00:00		488
2014-10-13 13:04:26+00:00		489
2014-10-13 13:04:26+00:00		490
2014-10-13 13:05:26+00:00		491
2014-10-13 13:06:27+00:00		492
2014-10-13 13:06:27+00:00		493
2014-10-13 13:06:27+00:00		494
2014-10-13 13:07:27+00:00		495
2014-10-13 13:07:27+00:00		496
2014-10-13 13:08:28+00:00		497
2014-10-13 13:09:27+00:00		498
2014-10-13 13:10:26+00:00		499
2014-10-13 13:10:27+00:00		500
2014-10-13 13:12:27+00:00		501
2014-10-13 13:13:27+00:00		502
2014-10-13 13:13:27+00:00		503
2014-10-13 13:13:27+00:00		504
2014-10-13 13:15:26+00:00		505
2014-10-13 13:18:26+00:00		506
2014-10-13 13:21:27+00:00		507
2014-10-13 13:22:27+00:00		508
2014-10-13 13:23:26+00:00		509
2014-10-13 13:24:26+00:00		510
2014-10-13 13:25:26+00:00		511
2014-10-13 13:27:27+00:00		512
2014-10-13 13:27:27+00:00		513
2014-10-13 13:27:27+00:00		514
2014-10-13 13:27:27+00:00		515
2014-10-13 13:29:26+00:00		516
2014-10-13 13:29:26+00:00		517
2014-10-13 13:29:27+00:00		518
2014-10-13 13:30:26+00:00		519
2014-10-13 13:30:27+00:00		520
2014-10-13 13:30:27+00:00		521
2014-10-13 13:31:27+00:00		522
2014-10-13 13:33:26+00:00		523
2014-10-13 13:34:26+00:00		524
2014-10-13 13:34:26+00:00		525
2014-10-13 13:34:27+00:00		526
2014-10-13 13:34:27+00:00		527
2014-10-13 13:35:26+00:00		528
2014-10-13 13:36:27+00:00		529
2014-10-13 13:36:27+00:00		530
2014-10-13 13:36:28+00:00		531
2014-10-13 13:37:27+00:00		532
2014-10-13 13:38:26+00:00		533
2014-10-13 13:38:26+00:00		534
2014-10-13 13:38:26+00:00		535
2014-10-13 13:38:27+00:00		536
2014-10-13 13:38:27+00:00		537
2014-10-13 13:39:26+00:00		538
2014-10-13 13:40:26+00:00		539
2014-10-13 13:40:27+00:00		540
2014-10-13 13:40:27+00:00		541
2014-10-13 13:41:27+00:00		542
2014-10-13 13:42:27+00:00		543
2014-10-13 13:42:27+00:00		544
2014-10-13 13:43:26+00:00		545
2014-10-13 13:43:26+00:00		546
2014-10-13 13:43:27+00:00		547
2014-10-13 13:44:26+00:00		548
2014-10-13 13:44:27+00:00		549
2014-10-13 13:44:27+00:00		550
2014-10-13 13:44:27+00:00		551
2014-10-13 13:45:26+00:00		552
2014-10-13 13:45:27+00:00		553
2014-10-13 13:45:27+00:00		554
2014-10-13 13:47:27+00:00		555
2014-10-13 13:47:27+00:00		556
2014-10-13 13:47:27+00:00		557
2014-10-13 13:48:26+00:00		558
2014-10-13 13:49:26+00:00		559
2014-10-13 13:50:26+00:00		560
2014-10-13 13:51:27+00:00		561
2014-10-13 13:52:27+00:00		562
2014-10-13 13:52:27+00:00		563
2014-10-13 13:58:26+00:00		564
2014-10-13 14:02:26+00:00		565
2014-10-13 14:04:27+00:00		566
2014-10-13 14:04:27+00:00		567
2014-10-13 14:18:26+00:00		568
2014-10-13 14:26:26+00:00		569
2014-10-13 15:04:26+00:00		570
2014-10-13 15:06:26+00:00		571
2014-10-13 15:27:27+00:00		572
2014-10-13 15:50:27+00:00		573
2014-10-13 15:52:26+00:00		574
2014-10-13 16:39:27+00:00		575
2014-10-13 17:07:27+00:00		576
2014-10-13 18:55:26+00:00		577
2014-10-13 22:03:27+00:00		578
2014-10-14 01:53:26+00:00		579
2014-10-14 02:18:26+00:00		580
2014-10-14 09:09:26+00:00		581
2014-10-14 09:52:27+00:00		582
2014-10-14 10:48:27+00:00		583
2014-10-14 13:32:26+00:00		584
2014-10-14 15:27:26+00:00		585
2014-10-14 15:30:27+00:00		586
2014-10-14 16:41:28+00:00		587
2014-10-14 19:08:27+00:00		588
2014-10-14 19:20:26+00:00		589
2014-10-14 19:52:26+00:00		590
2014-10-14 22:15:26+00:00		591
2014-10-14 23:49:27+00:00		592
2014-10-15 13:09:27+00:00		593
2014-10-15 16:18:26+00:00		594
2014-10-15 17:19:26+00:00		595
2014-10-15 17:22:26+00:00		596
2014-10-15 17:36:26+00:00		597
2014-10-15 18:06:27+00:00		598
2014-10-15 18:35:27+00:00		599
2014-10-15 18:39:27+00:00		600
2014-10-15 19:17:26+00:00		601
2014-10-15 19:32:26+00:00		602
2014-10-15 20:01:27+00:00		603
2014-10-15 20:57:26+00:00		604
2014-10-15 21:01:26+00:00		605
2014-10-16 10:16:26+00:00		606
2014-10-16 11:23:27+00:00		607
2014-10-16 11:28:27+00:00		608
2014-10-16 15:33:26+00:00		609
2014-10-16 17:58:26+00:00		610
2014-10-16 18:55:26+00:00		611
2014-10-16 22:25:26+00:00		612
2014-10-16 22:53:26+00:00		613
2014-10-16 23:54:26+00:00		614
2014-10-17 00:48:26+00:00		615
2014-10-17 03:59:28+00:00		616
2014-10-17 04:47:27+00:00		617
2014-10-17 10:34:26+00:00		618
2014-10-17 11:58:26+00:00		619
2014-10-19 18:56:26+00:00		620
2014-10-19 19:04:26+00:00		621
2014-10-19 19:09:26+00:00		622
2014-10-19 19:17:26+00:00		623
2014-10-19 19:21:27+00:00		624
2014-10-19 21:50:27+00:00		625
2014-10-20 11:00:28+00:00		626
2014-10-20 11:32:27+00:00		627
2014-10-20 11:49:28+00:00		628
2014-10-20 11:59:27+00:00		629
2014-10-20 12:07:27+00:00		630
2014-10-20 12:48:27+00:00		631
2014-10-20 12:54:30+00:00		632
2014-10-20 13:36:29+00:00		633
2014-10-20 16:44:27+00:00		634
2014-10-20 21:51:27+00:00		635
2014-10-21 10:46:26+00:00		636
2014-10-21 13:47:27+00:00		637
2014-10-21 16:11:27+00:00		638
2014-10-21 23:30:27+00:00		639
2014-10-21 23:41:26+00:00		640
2014-10-23 14:35:26+00:00		641
2014-10-23 14:42:26+00:00		642
2014-10-24 17:38:26+00:00		643
2014-10-25 16:53:26+00:00		644
2014-10-28 14:53:26+00:00		645
2014-10-28 14:55:27+00:00		646
2014-12-08 18:51:27+00:00		647
2014-12-08 18:55:27+00:00		648
2014-12-10 14:54:26+00:00		649
2014-12-15 09:21:26+00:00		650
2014-12-15 11:05:26+00:00		651
2014-12-15 12:32:27+00:00		652
2014-12-15 12:32:27+00:00		653
2014-12-15 15:26:27+00:00		654
2014-12-16 18:12:27+00:00		655
2014-12-17 15:38:27+00:00		656
2014-12-17 22:46:26+00:00		657
2014-12-17 22:55:26+00:00		658
2014-12-18 13:49:26+00:00		659
2014-12-19 02:01:26+00:00		660
2014-12-19 13:50:27+00:00		661
2014-12-19 13:53:27+00:00		662
2014-12-19 13:56:27+00:00		663
2014-12-25 13:36:27+00:00		664
2014-12-27 14:34:27+00:00		665
2014-12-28 12:17:27+00:00		666
2014-12-31 13:58:26+00:00		667
2014-12-31 16:32:26+00:00		668
2015-01-02 07:57:27+00:00		669
2015-01-02 12:00:26+00:00		670
2015-01-09 18:08:26+00:00		671
2015-01-10 10:27:26+00:00		672
2015-01-10 11:44:27+00:00		673
2015-01-10 11:50:27+00:00		674
2015-01-10 14:18:26+00:00		675
2015-01-10 14:36:27+00:00		676
2015-01-10 16:29:27+00:00		677
2015-01-10 16:39:27+00:00		678
2015-01-10 16:43:27+00:00		679
2015-01-10 17:34:26+00:00		680
2015-01-10 20:43:26+00:00		681
2015-01-11 13:20:26+00:00		682
2015-01-11 13:29:26+00:00		683
2015-01-11 20:31:26+00:00		684
2015-01-11 22:15:26+00:00		685
2015-01-12 05:30:28+00:00		686



Assignment: training2
2014-10-03 07:37:28+00:00		1
2014-10-03 07:53:26+00:00		2
2014-10-05 09:25:28+00:00		3
2014-10-05 09:31:27+00:00		4
2014-10-06 13:37:27+00:00		5
2014-10-06 13:55:27+00:00		6
2014-10-06 14:05:27+00:00		7
2014-10-06 14:46:26+00:00		8
2014-10-06 14:53:27+00:00		9
2014-10-07 11:53:27+00:00		10
2014-10-07 11:58:27+00:00		11
2014-10-08 05:51:28+00:00		12
2014-10-08 06:14:26+00:00		13
2014-10-08 06:16:27+00:00		14
2014-10-08 06:29:26+00:00		15
2014-10-08 06:33:26+00:00		16
2014-10-08 06:37:27+00:00		17
2014-10-08 06:41:27+00:00		18
2014-10-08 06:50:27+00:00		19
2014-10-08 06:56:27+00:00		20
2014-10-08 07:00:27+00:00		21
2014-10-08 07:23:27+00:00		22
2014-10-08 07:37:27+00:00		23
2014-10-08 07:57:27+00:00		24
2014-10-08 07:58:27+00:00		25
2014-10-08 07:58:27+00:00		26
2014-10-08 08:03:26+00:00		27
2014-10-08 08:05:27+00:00		28
2014-10-08 08:07:26+00:00		29
2014-10-08 08:09:27+00:00		30
2014-10-08 08:12:27+00:00		31
2014-10-08 08:16:27+00:00		32
2014-10-08 08:16:27+00:00		33
2014-10-08 08:19:27+00:00		34
2014-10-08 08:25:27+00:00		35
2014-10-08 08:26:26+00:00		36
2014-10-08 08:30:26+00:00		37
2014-10-08 08:30:27+00:00		38
2014-10-08 08:33:26+00:00		39
2014-10-08 08:36:27+00:00		40
2014-10-08 08:38:27+00:00		41
2014-10-08 08:41:26+00:00		42
2014-10-08 09:13:27+00:00		43
2014-10-08 09:33:27+00:00		44
2014-10-08 09:40:27+00:00		45
2014-10-08 09:50:27+00:00		46
2014-10-08 10:02:28+00:00		47
2014-10-08 10:07:27+00:00		48
2014-10-08 11:05:27+00:00		49
2014-10-08 11:55:27+00:00		50
2014-10-08 12:00:27+00:00		51
2014-10-08 12:20:26+00:00		52
2014-10-08 13:17:27+00:00		53
2014-10-08 13:29:27+00:00		54
2014-10-08 13:38:27+00:00		55
2014-10-08 13:42:27+00:00		56
2014-10-08 13:45:26+00:00		57
2014-10-08 13:49:26+00:00		58
2014-10-08 13:56:26+00:00		59
2014-10-08 14:03:26+00:00		60
2014-10-08 14:03:27+00:00		61
2014-10-08 14:15:27+00:00		62
2014-10-08 14:27:27+00:00		63
2014-10-08 14:36:27+00:00		64
2014-10-08 14:42:27+00:00		65
2014-10-08 14:51:27+00:00		66
2014-10-08 15:00:26+00:00		67
2014-10-08 15:05:27+00:00		68
2014-10-08 15:26:26+00:00		69
2014-10-08 15:28:27+00:00		70
2014-10-08 15:51:26+00:00		71
2014-10-08 15:55:26+00:00		72
2014-10-08 15:57:27+00:00		73
2014-10-08 16:08:27+00:00		74
2014-10-08 16:08:27+00:00		75
2014-10-08 16:15:27+00:00		76
2014-10-08 16:54:26+00:00		77
2014-10-08 16:58:27+00:00		78
2014-10-08 17:13:27+00:00		79
2014-10-08 17:22:27+00:00		80
2014-10-08 17:28:27+00:00		81
2014-10-08 17:45:26+00:00		82
2014-10-08 17:54:27+00:00		83
2014-10-08 18:14:27+00:00		84
2014-10-08 18:29:26+00:00		85
2014-10-08 18:36:27+00:00		86
2014-10-08 18:38:27+00:00		87
2014-10-08 19:36:27+00:00		88
2014-10-09 01:06:27+00:00		89
2014-10-09 02:09:27+00:00		90
2014-10-09 02:11:26+00:00		91
2014-10-09 02:16:27+00:00		92
2014-10-09 02:16:27+00:00		93
2014-10-09 02:20:27+00:00		94
2014-10-09 02:29:27+00:00		95
2014-10-09 02:34:27+00:00		96
2014-10-09 02:37:27+00:00		97
2014-10-09 02:40:27+00:00		98
2014-10-09 02:41:27+00:00		99
2014-10-09 02:41:27+00:00		100
2014-10-09 02:42:28+00:00		101
2014-10-09 02:42:28+00:00		102
2014-10-09 02:44:27+00:00		103
2014-10-09 02:44:27+00:00		104
2014-10-09 02:47:27+00:00		105
2014-10-09 02:48:27+00:00		106
2014-10-09 02:48:27+00:00		107
2014-10-09 02:49:26+00:00		108
2014-10-09 02:52:27+00:00		109
2014-10-09 02:59:27+00:00		110
2014-10-09 02:59:27+00:00		111
2014-10-09 03:03:27+00:00		112
2014-10-09 03:08:26+00:00		113
2014-10-09 03:11:27+00:00		114
2014-10-09 03:14:27+00:00		115
2014-10-09 03:17:27+00:00		116
2014-10-09 03:19:26+00:00		117
2014-10-09 03:21:27+00:00		118
2014-10-09 03:35:26+00:00		119
2014-10-09 03:44:27+00:00		120
2014-10-09 03:44:27+00:00		121
2014-10-09 03:47:26+00:00		122
2014-10-09 03:53:27+00:00		123
2014-10-09 03:56:27+00:00		124
2014-10-09 03:56:27+00:00		125
2014-10-09 04:03:27+00:00		126
2014-10-09 08:28:27+00:00		127
2014-10-09 08:31:27+00:00		128
2014-10-09 08:37:27+00:00		129
2014-10-09 08:40:27+00:00		130
2014-10-09 08:45:26+00:00		131
2014-10-10 09:00:27+00:00		132
2014-10-10 09:01:27+00:00		133
2014-10-10 12:21:27+00:00		134
2014-10-10 22:40:26+00:00		135
2014-10-10 22:46:27+00:00		136
2014-10-10 22:51:27+00:00		137
2014-10-10 22:59:27+00:00		138
2014-10-10 23:07:26+00:00		139
2014-10-10 23:11:26+00:00		140
2014-10-11 15:31:27+00:00		141
2014-10-11 15:32:27+00:00		142
2014-10-11 15:32:27+00:00		143
2014-10-11 15:43:27+00:00		144
2014-10-11 15:43:27+00:00		145
2014-10-12 04:20:28+00:00		146
2014-10-12 04:26:27+00:00		147
2014-10-12 06:45:27+00:00		148
2014-10-12 06:48:27+00:00		149
2014-10-12 06:56:27+00:00		150
2014-10-12 15:43:26+00:00		151
2014-10-12 15:54:27+00:00		152
2014-10-12 16:01:26+00:00		153
2014-10-12 16:05:26+00:00		154
2014-10-12 16:08:27+00:00		155
2014-10-12 21:48:27+00:00		156
2014-10-13 05:09:27+00:00		157
2014-10-13 05:16:27+00:00		158
2014-10-13 05:23:27+00:00		159
2014-10-13 10:58:27+00:00		160
2014-10-13 11:05:27+00:00		161
2014-10-13 11:26:27+00:00		162
2014-10-13 11:47:28+00:00		163
2014-10-13 12:18:27+00:00		164
2014-10-13 12:24:27+00:00		165
2014-10-13 12:30:27+00:00		166
2014-10-13 12:41:27+00:00		167
2014-10-13 12:41:28+00:00		168
2014-10-13 12:44:27+00:00		169
2014-10-13 12:46:27+00:00		170
2014-10-13 12:50:26+00:00		171
2014-10-13 12:54:26+00:00		172
2014-10-13 12:59:26+00:00		173
2014-10-13 13:02:27+00:00		174
2014-10-13 13:08:27+00:00		175
2014-10-13 13:08:28+00:00		176
2014-10-13 13:09:26+00:00		177
2014-10-13 13:12:27+00:00		178
2014-10-13 13:17:27+00:00		179
2014-10-13 13:28:27+00:00		180
2014-10-13 13:32:27+00:00		181
2014-10-13 13:42:27+00:00		182
2014-10-13 13:49:27+00:00		183
2014-10-13 13:56:27+00:00		184
2014-10-13 15:54:27+00:00		185
2014-10-13 16:39:27+00:00		186
2014-10-13 16:44:27+00:00		187
2014-10-13 19:11:27+00:00		188
2014-10-13 19:19:27+00:00		189
2014-10-13 19:20:27+00:00		190
2014-10-13 19:24:27+00:00		191
2014-10-14 05:49:27+00:00		192
2014-10-14 05:53:27+00:00		193
2014-10-14 10:25:27+00:00		194
2014-10-14 10:36:26+00:00		195
2014-10-14 10:42:26+00:00		196
2014-10-14 10:47:27+00:00		197
2014-10-14 10:50:27+00:00		198
2014-10-14 13:13:27+00:00		199
2014-10-14 15:47:27+00:00		200
2014-10-14 15:56:27+00:00		201
2014-10-14 16:11:27+00:00		202
2014-10-14 16:18:26+00:00		203
2014-10-14 16:22:27+00:00		204
2014-10-14 16:24:26+00:00		205
2014-10-14 17:07:26+00:00		206
2014-10-14 17:14:27+00:00		207
2014-10-14 17:23:27+00:00		208
2014-10-14 17:24:27+00:00		209
2014-10-14 17:26:26+00:00		210
2014-10-14 17:28:27+00:00		211
2014-10-14 17:36:26+00:00		212
2014-10-14 17:51:27+00:00		213
2014-10-14 17:58:27+00:00		214
2014-10-14 18:01:27+00:00		215
2014-10-14 18:05:26+00:00		216
2014-10-14 19:09:27+00:00		217
2014-10-15 09:28:26+00:00		218
2014-10-15 09:38:27+00:00		219
2014-10-15 11:14:27+00:00		220
2014-10-15 11:24:28+00:00		221
2014-10-15 14:21:26+00:00		222
2014-10-15 14:53:27+00:00		223
2014-10-15 14:56:27+00:00		224
2014-10-15 16:00:27+00:00		225
2014-10-15 16:06:27+00:00		226
2014-10-15 16:51:27+00:00		227
2014-10-15 20:02:27+00:00		228
2014-10-15 20:06:27+00:00		229
2014-10-15 20:11:27+00:00		230
2014-10-15 20:26:26+00:00		231
2014-10-15 20:29:27+00:00		232
2014-10-15 20:44:27+00:00		233
2014-10-15 20:49:27+00:00		234
2014-10-15 20:59:26+00:00		235
2014-10-15 21:20:27+00:00		236
2014-10-15 21:35:27+00:00		237
2014-10-15 21:54:27+00:00		238
2014-10-15 23:35:26+00:00		239
2014-10-16 12:22:27+00:00		240
2014-10-16 15:56:26+00:00		241
2014-10-16 16:14:26+00:00		242
2014-10-16 16:20:27+00:00		243
2014-10-16 16:20:27+00:00		244
2014-10-16 16:22:27+00:00		245
2014-10-16 21:00:27+00:00		246
2014-10-16 21:31:27+00:00		247
2014-10-16 21:37:27+00:00		248
2014-10-16 23:30:27+00:00		249
2014-10-17 00:03:26+00:00		250
2014-10-17 01:30:27+00:00		251
2014-10-17 01:31:27+00:00		252
2014-10-17 01:36:27+00:00		253
2014-10-17 01:39:26+00:00		254
2014-10-17 04:44:26+00:00		255
2014-10-17 14:45:28+00:00		256
2014-10-17 15:36:27+00:00		257
2014-10-17 15:53:27+00:00		258
2014-10-17 15:56:27+00:00		259
2014-10-17 17:20:28+00:00		260
2014-10-17 18:05:27+00:00		261
2014-10-17 18:52:27+00:00		262
2014-10-17 19:21:27+00:00		263
2014-10-17 19:31:27+00:00		264
2014-10-17 19:38:27+00:00		265
2014-10-17 20:48:28+00:00		266
2014-10-18 09:31:27+00:00		267
2014-10-18 11:31:27+00:00		268
2014-10-18 11:41:26+00:00		269
2014-10-18 13:33:27+00:00		270
2014-10-18 13:52:26+00:00		271
2014-10-18 15:40:26+00:00		272
2014-10-18 22:13:27+00:00		273
2014-10-18 23:05:26+00:00		274
2014-10-19 15:31:27+00:00		275
2014-10-19 15:33:27+00:00		276
2014-10-19 17:07:27+00:00		277
2014-10-19 17:34:26+00:00		278
2014-10-19 20:18:27+00:00		279
2014-10-19 20:27:27+00:00		280
2014-10-19 22:27:27+00:00		281
2014-10-19 22:41:26+00:00		282
2014-10-19 22:44:27+00:00		283
2014-10-19 22:54:26+00:00		284
2014-10-19 23:09:26+00:00		285
2014-10-20 00:43:27+00:00		286
2014-10-20 04:22:28+00:00		287
2014-10-20 06:33:27+00:00		288
2014-10-20 08:26:26+00:00		289
2014-10-20 08:27:26+00:00		290
2014-10-20 10:14:26+00:00		291
2014-10-20 10:14:27+00:00		292
2014-10-20 10:17:27+00:00		293
2014-10-20 10:23:27+00:00		294
2014-10-20 10:27:26+00:00		295
2014-10-20 10:32:27+00:00		296
2014-10-20 10:35:26+00:00		297
2014-10-20 10:38:27+00:00		298
2014-10-20 10:39:27+00:00		299
2014-10-20 10:40:27+00:00		300
2014-10-20 10:44:27+00:00		301
2014-10-20 10:45:27+00:00		302
2014-10-20 10:47:27+00:00		303
2014-10-20 10:49:26+00:00		304
2014-10-20 10:50:27+00:00		305
2014-10-20 10:55:26+00:00		306
2014-10-20 10:56:26+00:00		307
2014-10-20 10:58:27+00:00		308
2014-10-20 11:00:27+00:00		309
2014-10-20 11:03:26+00:00		310
2014-10-20 11:03:27+00:00		311
2014-10-20 11:04:27+00:00		312
2014-10-20 11:07:27+00:00		313
2014-10-20 11:08:27+00:00		314
2014-10-20 11:09:26+00:00		315
2014-10-20 11:10:27+00:00		316
2014-10-20 11:12:27+00:00		317
2014-10-20 11:12:27+00:00		318
2014-10-20 11:17:26+00:00		319
2014-10-20 11:18:27+00:00		320
2014-10-20 11:18:27+00:00		321
2014-10-20 11:18:27+00:00		322
2014-10-20 11:20:27+00:00		323
2014-10-20 11:20:27+00:00		324
2014-10-20 11:21:27+00:00		325
2014-10-20 11:22:27+00:00		326
2014-10-20 11:24:26+00:00		327
2014-10-20 11:24:27+00:00		328
2014-10-20 11:24:27+00:00		329
2014-10-20 11:26:27+00:00		330
2014-10-20 11:26:27+00:00		331
2014-10-20 11:26:28+00:00		332
2014-10-20 11:26:28+00:00		333
2014-10-20 11:26:28+00:00		334
2014-10-20 11:26:29+00:00		335
2014-10-20 11:27:27+00:00		336
2014-10-20 11:28:27+00:00		337
2014-10-20 11:28:28+00:00		338
2014-10-20 11:28:28+00:00		339
2014-10-20 11:28:29+00:00		340
2014-10-20 11:29:27+00:00		341
2014-10-20 11:29:28+00:00		342
2014-10-20 11:29:28+00:00		343
2014-10-20 11:29:28+00:00		344
2014-10-20 11:29:29+00:00		345
2014-10-20 11:30:26+00:00		346
2014-10-20 11:30:27+00:00		347
2014-10-20 11:30:28+00:00		348
2014-10-20 11:31:26+00:00		349
2014-10-20 11:31:27+00:00		350
2014-10-20 11:31:27+00:00		351
2014-10-20 11:31:28+00:00		352
2014-10-20 11:32:27+00:00		353
2014-10-20 11:32:28+00:00		354
2014-10-20 11:32:28+00:00		355
2014-10-20 11:33:27+00:00		356
2014-10-20 11:33:27+00:00		357
2014-10-20 11:33:28+00:00		358
2014-10-20 11:33:28+00:00		359
2014-10-20 11:33:28+00:00		360
2014-10-20 11:33:29+00:00		361
2014-10-20 11:33:29+00:00		362
2014-10-20 11:34:27+00:00		363
2014-10-20 11:34:27+00:00		364
2014-10-20 11:34:28+00:00		365
2014-10-20 11:35:27+00:00		366
2014-10-20 11:35:28+00:00		367
2014-10-20 11:35:28+00:00		368
2014-10-20 11:35:29+00:00		369
2014-10-20 11:35:29+00:00		370
2014-10-20 11:36:26+00:00		371
2014-10-20 11:37:27+00:00		372
2014-10-20 11:38:28+00:00		373
2014-10-20 11:38:28+00:00		374
2014-10-20 11:38:30+00:00		375
2014-10-20 11:40:27+00:00		376
2014-10-20 11:40:27+00:00		377
2014-10-20 11:40:28+00:00		378
2014-10-20 11:40:28+00:00		379
2014-10-20 11:40:29+00:00		380
2014-10-20 11:41:27+00:00		381
2014-10-20 11:42:27+00:00		382
2014-10-20 11:42:28+00:00		383
2014-10-20 11:42:28+00:00		384
2014-10-20 11:42:28+00:00		385
2014-10-20 11:43:26+00:00		386
2014-10-20 11:43:27+00:00		387
2014-10-20 11:43:27+00:00		388
2014-10-20 11:43:27+00:00		389
2014-10-20 11:44:26+00:00		390
2014-10-20 11:44:27+00:00		391
2014-10-20 11:44:27+00:00		392
2014-10-20 11:44:28+00:00		393
2014-10-20 11:44:28+00:00		394
2014-10-20 11:45:27+00:00		395
2014-10-20 11:45:27+00:00		396
2014-10-20 11:45:27+00:00		397
2014-10-20 11:45:28+00:00		398
2014-10-20 11:45:28+00:00		399
2014-10-20 11:46:27+00:00		400
2014-10-20 11:46:28+00:00		401
2014-10-20 11:46:28+00:00		402
2014-10-20 11:46:29+00:00		403
2014-10-20 11:46:29+00:00		404
2014-10-20 11:47:27+00:00		405
2014-10-20 11:47:27+00:00		406
2014-10-20 11:47:28+00:00		407
2014-10-20 11:47:28+00:00		408
2014-10-20 11:47:29+00:00		409
2014-10-20 11:47:29+00:00		410
2014-10-20 11:48:28+00:00		411
2014-10-20 11:49:27+00:00		412
2014-10-20 11:49:28+00:00		413
2014-10-20 11:49:29+00:00		414
2014-10-20 11:50:27+00:00		415
2014-10-20 11:50:27+00:00		416
2014-10-20 11:50:28+00:00		417
2014-10-20 11:50:29+00:00		418
2014-10-20 11:50:29+00:00		419
2014-10-20 11:50:30+00:00		420
2014-10-20 11:50:30+00:00		421
2014-10-20 11:50:31+00:00		422
2014-10-20 11:51:27+00:00		423
2014-10-20 11:51:28+00:00		424
2014-10-20 11:51:28+00:00		425
2014-10-20 11:52:27+00:00		426
2014-10-20 11:52:27+00:00		427
2014-10-20 11:52:28+00:00		428
2014-10-20 11:52:28+00:00		429
2014-10-20 11:52:29+00:00		430
2014-10-20 11:52:29+00:00		431
2014-10-20 11:53:27+00:00		432
2014-10-20 11:53:28+00:00		433
2014-10-20 11:53:28+00:00		434
2014-10-20 11:54:27+00:00		435
2014-10-20 11:54:28+00:00		436
2014-10-20 11:54:28+00:00		437
2014-10-20 11:54:28+00:00		438
2014-10-20 11:54:29+00:00		439
2014-10-20 11:54:29+00:00		440
2014-10-20 11:55:27+00:00		441
2014-10-20 11:55:28+00:00		442
2014-10-20 11:55:28+00:00		443
2014-10-20 11:55:29+00:00		444
2014-10-20 11:55:29+00:00		445
2014-10-20 11:55:29+00:00		446
2014-10-20 11:55:31+00:00		447
2014-10-20 11:55:31+00:00		448
2014-10-20 11:55:32+00:00		449
2014-10-20 11:56:26+00:00		450
2014-10-20 11:56:27+00:00		451
2014-10-20 11:56:27+00:00		452
2014-10-20 11:56:28+00:00		453
2014-10-20 11:56:28+00:00		454
2014-10-20 11:56:29+00:00		455
2014-10-20 11:56:29+00:00		456
2014-10-20 11:56:29+00:00		457
2014-10-20 11:56:30+00:00		458
2014-10-20 11:56:30+00:00		459
2014-10-20 11:57:26+00:00		460
2014-10-20 11:57:27+00:00		461
2014-10-20 11:57:28+00:00		462
2014-10-20 11:58:27+00:00		463
2014-10-20 11:58:27+00:00		464
2014-10-20 11:58:28+00:00		465
2014-10-20 11:58:29+00:00		466
2014-10-20 11:58:29+00:00		467
2014-10-20 11:59:27+00:00		468
2014-10-20 11:59:27+00:00		469
2014-10-20 11:59:28+00:00		470
2014-10-20 11:59:29+00:00		471
2014-10-20 11:59:29+00:00		472
2014-10-20 11:59:30+00:00		473
2014-10-20 12:00:27+00:00		474
2014-10-20 12:00:28+00:00		475
2014-10-20 12:00:28+00:00		476
2014-10-20 12:01:27+00:00		477
2014-10-20 12:01:28+00:00		478
2014-10-20 12:01:29+00:00		479
2014-10-20 12:01:29+00:00		480
2014-10-20 12:03:26+00:00		481
2014-10-20 12:03:28+00:00		482
2014-10-20 12:04:26+00:00		483
2014-10-20 12:04:27+00:00		484
2014-10-20 12:04:28+00:00		485
2014-10-20 12:06:27+00:00		486
2014-10-20 12:06:27+00:00		487
2014-10-20 12:07:27+00:00		488
2014-10-20 12:09:26+00:00		489
2014-10-20 12:09:27+00:00		490
2014-10-20 12:09:27+00:00		491
2014-10-20 12:10:26+00:00		492
2014-10-20 12:11:27+00:00		493
2014-10-20 12:11:27+00:00		494
2014-10-20 12:12:27+00:00		495
2014-10-20 12:12:27+00:00		496
2014-10-20 12:14:27+00:00		497
2014-10-20 12:14:27+00:00		498
2014-10-20 12:15:26+00:00		499
2014-10-20 12:16:26+00:00		500
2014-10-20 12:17:26+00:00		501
2014-10-20 12:18:27+00:00		502
2014-10-20 12:18:27+00:00		503
2014-10-20 12:19:27+00:00		504
2014-10-20 12:19:27+00:00		505
2014-10-20 12:19:28+00:00		506
2014-10-20 12:21:27+00:00		507
2014-10-20 12:21:28+00:00		508
2014-10-20 12:21:28+00:00		509
2014-10-20 12:22:27+00:00		510
2014-10-20 12:23:27+00:00		511
2014-10-20 12:25:27+00:00		512
2014-10-20 12:25:27+00:00		513
2014-10-20 12:25:28+00:00		514
2014-10-20 12:26:27+00:00		515
2014-10-20 12:26:27+00:00		516
2014-10-20 12:26:28+00:00		517
2014-10-20 12:27:27+00:00		518
2014-10-20 12:27:27+00:00		519
2014-10-20 12:27:29+00:00		520
2014-10-20 12:28:26+00:00		521
2014-10-20 12:28:27+00:00		522
2014-10-20 12:28:28+00:00		523
2014-10-20 12:28:28+00:00		524
2014-10-20 12:29:26+00:00		525
2014-10-20 12:30:27+00:00		526
2014-10-20 12:31:27+00:00		527
2014-10-20 12:32:27+00:00		528
2014-10-20 12:32:27+00:00		529
2014-10-20 12:32:28+00:00		530
2014-10-20 12:33:27+00:00		531
2014-10-20 12:34:27+00:00		532
2014-10-20 12:34:28+00:00		533
2014-10-20 12:35:27+00:00		534
2014-10-20 12:35:28+00:00		535
2014-10-20 12:36:26+00:00		536
2014-10-20 12:36:28+00:00		537
2014-10-20 12:37:27+00:00		538
2014-10-20 12:39:27+00:00		539
2014-10-20 12:40:27+00:00		540
2014-10-20 12:40:27+00:00		541
2014-10-20 12:41:26+00:00		542
2014-10-20 12:41:27+00:00		543
2014-10-20 12:41:27+00:00		544
2014-10-20 12:41:28+00:00		545
2014-10-20 12:42:26+00:00		546
2014-10-20 12:42:27+00:00		547
2014-10-20 12:42:28+00:00		548
2014-10-20 12:42:28+00:00		549
2014-10-20 12:43:27+00:00		550
2014-10-20 12:44:27+00:00		551
2014-10-20 12:44:27+00:00		552
2014-10-20 12:44:27+00:00		553
2014-10-20 12:44:28+00:00		554
2014-10-20 12:44:28+00:00		555
2014-10-20 12:44:29+00:00		556
2014-10-20 12:45:27+00:00		557
2014-10-20 12:45:27+00:00		558
2014-10-20 12:46:27+00:00		559
2014-10-20 12:46:27+00:00		560
2014-10-20 12:46:28+00:00		561
2014-10-20 12:48:27+00:00		562
2014-10-20 12:48:28+00:00		563
2014-10-20 12:49:27+00:00		564
2014-10-20 12:50:27+00:00		565
2014-10-20 12:50:28+00:00		566
2014-10-20 12:50:28+00:00		567
2014-10-20 12:50:29+00:00		568
2014-10-20 12:51:27+00:00		569
2014-10-20 12:51:28+00:00		570
2014-10-20 12:52:27+00:00		571
2014-10-20 12:52:27+00:00		572
2014-10-20 12:52:28+00:00		573
2014-10-20 12:52:28+00:00		574
2014-10-20 12:52:29+00:00		575
2014-10-20 12:53:27+00:00		576
2014-10-20 12:53:27+00:00		577
2014-10-20 12:53:28+00:00		578
2014-10-20 12:54:27+00:00		579
2014-10-20 12:54:28+00:00		580
2014-10-20 12:54:28+00:00		581
2014-10-20 12:54:28+00:00		582
2014-10-20 12:54:29+00:00		583
2014-10-20 12:56:26+00:00		584
2014-10-20 12:56:27+00:00		585
2014-10-20 12:57:27+00:00		586
2014-10-20 12:57:27+00:00		587
2014-10-20 12:58:27+00:00		588
2014-10-20 12:58:27+00:00		589
2014-10-20 12:58:28+00:00		590
2014-10-20 12:58:28+00:00		591
2014-10-20 12:59:27+00:00		592
2014-10-20 13:01:28+00:00		593
2014-10-20 13:02:27+00:00		594
2014-10-20 13:03:27+00:00		595
2014-10-20 13:04:27+00:00		596
2014-10-20 13:04:27+00:00		597
2014-10-20 13:06:27+00:00		598
2014-10-20 13:07:27+00:00		599
2014-10-20 13:07:27+00:00		600
2014-10-20 13:07:29+00:00		601
2014-10-20 13:08:27+00:00		602
2014-10-20 13:09:27+00:00		603
2014-10-20 13:09:27+00:00		604
2014-10-20 13:09:28+00:00		605
2014-10-20 13:10:27+00:00		606
2014-10-20 13:10:27+00:00		607
2014-10-20 13:10:28+00:00		608
2014-10-20 13:11:27+00:00		609
2014-10-20 13:11:28+00:00		610
2014-10-20 13:11:28+00:00		611
2014-10-20 13:12:26+00:00		612
2014-10-20 13:12:27+00:00		613
2014-10-20 13:13:27+00:00		614
2014-10-20 13:14:27+00:00		615
2014-10-20 13:15:27+00:00		616
2014-10-20 13:15:27+00:00		617
2014-10-20 13:15:27+00:00		618
2014-10-20 13:16:27+00:00		619
2014-10-20 13:17:27+00:00		620
2014-10-20 13:18:26+00:00		621
2014-10-20 13:19:26+00:00		622
2014-10-20 13:20:27+00:00		623
2014-10-20 13:21:27+00:00		624
2014-10-20 13:21:28+00:00		625
2014-10-20 13:22:27+00:00		626
2014-10-20 13:22:27+00:00		627
2014-10-20 13:24:26+00:00		628
2014-10-20 13:24:27+00:00		629
2014-10-20 13:24:27+00:00		630
2014-10-20 13:24:27+00:00		631
2014-10-20 13:25:28+00:00		632
2014-10-20 13:25:28+00:00		633
2014-10-20 13:26:27+00:00		634
2014-10-20 13:27:27+00:00		635
2014-10-20 13:27:27+00:00		636
2014-10-20 13:27:27+00:00		637
2014-10-20 13:27:28+00:00		638
2014-10-20 13:28:27+00:00		639
2014-10-20 13:28:28+00:00		640
2014-10-20 13:28:29+00:00		641
2014-10-20 13:28:29+00:00		642
2014-10-20 13:29:27+00:00		643
2014-10-20 13:29:28+00:00		644
2014-10-20 13:29:28+00:00		645
2014-10-20 13:29:29+00:00		646
2014-10-20 13:30:27+00:00		647
2014-10-20 13:30:28+00:00		648
2014-10-20 13:30:28+00:00		649
2014-10-20 13:31:26+00:00		650
2014-10-20 13:31:27+00:00		651
2014-10-20 13:31:27+00:00		652
2014-10-20 13:32:27+00:00		653
2014-10-20 13:32:27+00:00		654
2014-10-20 13:33:27+00:00		655
2014-10-20 13:33:27+00:00		656
2014-10-20 13:33:27+00:00		657
2014-10-20 13:33:28+00:00		658
2014-10-20 13:35:27+00:00		659
2014-10-20 13:36:27+00:00		660
2014-10-20 13:36:27+00:00		661
2014-10-20 13:36:28+00:00		662
2014-10-20 13:36:28+00:00		663
2014-10-20 13:36:29+00:00		664
2014-10-20 13:37:26+00:00		665
2014-10-20 13:37:27+00:00		666
2014-10-20 13:37:27+00:00		667
2014-10-20 13:39:27+00:00		668
2014-10-20 13:39:27+00:00		669
2014-10-20 13:41:27+00:00		670
2014-10-20 13:41:28+00:00		671
2014-10-20 13:42:28+00:00		672
2014-10-20 13:42:28+00:00		673
2014-10-20 13:42:28+00:00		674
2014-10-20 13:42:29+00:00		675
2014-10-20 13:43:26+00:00		676
2014-10-20 13:44:26+00:00		677
2014-10-20 13:44:27+00:00		678
2014-10-20 13:46:27+00:00		679
2014-10-20 13:46:27+00:00		680
2014-10-20 13:46:28+00:00		681
2014-10-20 13:47:27+00:00		682
2014-10-20 13:47:27+00:00		683
2014-10-20 13:47:28+00:00		684
2014-10-20 13:47:29+00:00		685
2014-10-20 13:48:27+00:00		686
2014-10-20 13:48:28+00:00		687
2014-10-20 13:48:28+00:00		688
2014-10-20 13:49:27+00:00		689
2014-10-20 13:49:27+00:00		690
2014-10-20 13:49:27+00:00		691
2014-10-20 13:49:28+00:00		692
2014-10-20 13:50:26+00:00		693
2014-10-20 13:51:27+00:00		694
2014-10-20 13:52:27+00:00		695
2014-10-20 13:53:27+00:00		696
2014-10-20 13:54:27+00:00		697
2014-10-20 13:55:27+00:00		698
2014-10-20 13:56:28+00:00		699
2014-10-20 13:56:28+00:00		700
2014-10-20 13:57:27+00:00		701
2014-10-20 13:59:27+00:00		702
2014-10-20 13:59:27+00:00		703
2014-10-20 14:02:26+00:00		704
2014-10-20 14:15:26+00:00		705
2014-10-20 14:20:26+00:00		706
2014-10-20 14:31:27+00:00		707
2014-10-20 14:37:27+00:00		708
2014-10-20 15:30:26+00:00		709
2014-10-20 15:35:27+00:00		710
2014-10-20 15:42:26+00:00		711
2014-10-20 15:47:27+00:00		712
2014-10-20 15:52:27+00:00		713
2014-10-20 16:20:27+00:00		714
2014-10-20 16:30:27+00:00		715
2014-10-20 16:33:27+00:00		716
2014-10-20 16:39:27+00:00		717
2014-10-20 16:42:27+00:00		718
2014-10-20 16:43:27+00:00		719
2014-10-20 16:56:27+00:00		720
2014-10-20 17:02:27+00:00		721
2014-10-20 17:02:27+00:00		722
2014-10-20 17:17:27+00:00		723
2014-10-20 17:31:26+00:00		724
2014-10-20 17:32:26+00:00		725
2014-10-20 17:52:27+00:00		726
2014-10-20 17:53:27+00:00		727
2014-10-20 18:03:26+00:00		728
2014-10-20 18:42:27+00:00		729
2014-10-20 18:57:27+00:00		730
2014-10-20 18:57:27+00:00		731
2014-10-20 19:27:27+00:00		732
2014-10-20 19:27:27+00:00		733
2014-10-20 19:38:26+00:00		734
2014-10-20 20:00:27+00:00		735
2014-10-20 20:06:27+00:00		736
2014-10-20 20:08:26+00:00		737
2014-10-20 20:09:27+00:00		738
2014-10-20 20:12:26+00:00		739
2014-10-20 20:13:26+00:00		740
2014-10-20 20:17:27+00:00		741
2014-10-20 20:20:27+00:00		742
2014-10-20 20:23:27+00:00		743
2014-10-20 20:28:27+00:00		744
2014-10-20 20:30:26+00:00		745
2014-10-20 20:33:27+00:00		746
2014-10-20 20:35:27+00:00		747
2014-10-20 22:10:27+00:00		748
2014-10-20 22:44:26+00:00		749
2014-10-20 22:55:27+00:00		750
2014-10-20 23:01:27+00:00		751
2014-10-20 23:07:27+00:00		752
2014-10-20 23:59:26+00:00		753
2014-10-21 00:05:27+00:00		754
2014-10-21 00:48:27+00:00		755
2014-10-21 09:24:27+00:00		756
2014-10-21 09:26:27+00:00		757
2014-10-21 09:39:27+00:00		758
2014-10-21 09:46:26+00:00		759
2014-10-21 11:05:27+00:00		760
2014-10-21 11:27:27+00:00		761
2014-10-21 12:50:26+00:00		762
2014-10-21 13:11:27+00:00		763
2014-10-21 13:13:27+00:00		764
2014-10-21 13:19:27+00:00		765
2014-10-21 13:27:26+00:00		766
2014-10-21 13:43:27+00:00		767
2014-10-21 13:46:26+00:00		768
2014-10-21 13:47:26+00:00		769
2014-10-21 13:49:27+00:00		770
2014-10-21 15:14:27+00:00		771
2014-10-21 15:21:27+00:00		772
2014-10-21 15:24:27+00:00		773
2014-10-21 15:32:26+00:00		774
2014-10-21 15:37:26+00:00		775
2014-10-21 15:54:27+00:00		776
2014-10-21 16:11:27+00:00		777
2014-10-21 16:17:27+00:00		778
2014-10-21 16:28:26+00:00		779
2014-10-21 16:50:27+00:00		780
2014-10-21 17:03:27+00:00		781
2014-10-21 17:25:26+00:00		782
2014-10-21 17:43:26+00:00		783
2014-10-21 18:00:27+00:00		784
2014-10-21 18:24:27+00:00		785
2014-10-21 18:53:26+00:00		786
2014-10-21 19:19:26+00:00		787
2014-10-21 19:23:27+00:00		788
2014-10-21 19:49:27+00:00		789
2014-10-21 20:12:27+00:00		790
2014-10-21 20:27:27+00:00		791
2014-10-21 20:36:26+00:00		792
2014-10-21 20:47:26+00:00		793
2014-10-21 20:57:27+00:00		794
2014-10-21 22:08:27+00:00		795
2014-10-21 22:12:27+00:00		796
2014-10-21 22:17:27+00:00		797
2014-10-21 22:34:26+00:00		798
2014-10-21 23:07:26+00:00		799
2014-10-21 23:07:27+00:00		800
2014-10-21 23:11:27+00:00		801
2014-10-22 00:58:27+00:00		802
2014-10-22 15:04:27+00:00		803
2014-10-22 15:09:27+00:00		804
2014-10-22 15:36:26+00:00		805
2014-10-22 15:39:27+00:00		806
2014-10-22 16:32:26+00:00		807
2014-10-22 17:22:26+00:00		808
2014-10-22 17:32:27+00:00		809
2014-10-22 17:42:27+00:00		810
2014-10-22 17:54:27+00:00		811
2014-10-22 18:21:27+00:00		812
2014-10-22 19:49:27+00:00		813
2014-10-22 22:50:26+00:00		814
2014-10-22 23:15:27+00:00		815
2014-10-23 17:09:27+00:00		816
2014-10-23 17:34:26+00:00		817
2014-10-23 17:55:27+00:00		818
2014-10-23 17:58:26+00:00		819
2014-10-23 18:07:27+00:00		820
2014-10-23 18:09:27+00:00		821
2014-10-23 18:37:27+00:00		822
2014-10-23 19:02:27+00:00		823
2014-10-23 19:26:27+00:00		824
2014-10-23 20:33:27+00:00		825
2014-10-23 20:55:27+00:00		826
2014-10-23 21:00:26+00:00		827
2014-10-23 21:07:27+00:00		828
2014-10-23 21:11:26+00:00		829
2014-10-23 21:15:27+00:00		830
2014-10-23 21:18:26+00:00		831
2014-10-23 21:28:27+00:00		832
2014-10-23 21:32:27+00:00		833
2014-10-23 21:35:26+00:00		834
2014-10-23 23:00:27+00:00		835
2014-10-23 23:00:28+00:00		836
2014-10-23 23:07:26+00:00		837
2014-10-23 23:12:27+00:00		838
2014-10-23 23:13:26+00:00		839
2014-10-23 23:18:27+00:00		840
2014-10-23 23:50:26+00:00		841
2014-10-24 00:06:26+00:00		842
2014-10-24 07:28:26+00:00		843
2014-10-24 08:24:27+00:00		844
2014-10-24 08:25:27+00:00		845
2014-10-24 09:54:27+00:00		846
2014-10-24 10:11:27+00:00		847
2014-10-24 10:30:26+00:00		848
2014-10-24 10:36:27+00:00		849
2014-10-24 11:50:27+00:00		850
2014-10-24 15:42:26+00:00		851
2014-10-24 17:39:26+00:00		852
2014-10-25 18:02:27+00:00		853
2014-10-27 15:04:27+00:00		854
2014-10-27 15:44:27+00:00		855
2014-10-28 15:49:26+00:00		856
2014-10-28 15:54:26+00:00		857
2014-10-28 16:08:27+00:00		858
2014-10-28 16:14:27+00:00		859
2014-10-28 16:20:26+00:00		860
2014-10-28 16:23:27+00:00		861
2014-10-29 16:36:27+00:00		862
2014-12-10 14:55:27+00:00		863
2014-12-13 23:37:26+00:00		864
2014-12-13 23:46:27+00:00		865
2014-12-13 23:47:26+00:00		866
2014-12-15 11:22:27+00:00		867
2014-12-15 11:25:26+00:00		868
2014-12-15 13:12:27+00:00		869
2014-12-15 15:33:27+00:00		870
2014-12-15 15:39:27+00:00		871
2014-12-16 11:14:26+00:00		872
2014-12-16 18:24:27+00:00		873
2014-12-16 18:29:27+00:00		874
2014-12-17 15:54:27+00:00		875
2014-12-17 16:16:27+00:00		876
2014-12-17 19:52:27+00:00		877
2014-12-18 09:35:27+00:00		878
2014-12-18 09:40:27+00:00		879
2014-12-18 14:06:27+00:00		880
2014-12-19 02:02:27+00:00		881
2014-12-19 02:18:28+00:00		882
2014-12-19 14:23:27+00:00		883
2014-12-20 15:20:27+00:00		884
2014-12-23 20:53:27+00:00		885
2014-12-23 21:09:27+00:00		886
2014-12-23 21:21:27+00:00		887
2014-12-25 13:57:27+00:00		888
2014-12-27 14:48:27+00:00		889
2014-12-28 12:18:26+00:00		890
2014-12-30 13:40:26+00:00		891
2014-12-31 17:10:26+00:00		892
2014-12-31 17:30:27+00:00		893
2015-01-02 08:35:27+00:00		894
2015-01-02 09:01:27+00:00		895
2015-01-02 13:34:27+00:00		896
2015-01-02 13:48:27+00:00		897
2015-01-02 14:11:27+00:00		898
2015-01-04 08:51:27+00:00		899
2015-01-09 10:47:27+00:00		900
2015-01-09 18:32:27+00:00		901
2015-01-10 06:01:26+00:00		902
2015-01-10 06:07:26+00:00		903
2015-01-10 11:33:26+00:00		904
2015-01-10 12:17:26+00:00		905
2015-01-10 12:20:26+00:00		906
2015-01-10 12:23:26+00:00		907
2015-01-10 15:26:28+00:00		908
2015-01-10 15:32:27+00:00		909
2015-01-10 17:16:27+00:00		910
2015-01-10 17:55:26+00:00		911
2015-01-10 21:17:26+00:00		912
2015-01-10 21:23:27+00:00		913
2015-01-11 13:45:27+00:00		914
2015-01-11 20:46:26+00:00		915
2015-01-12 05:30:28+00:00		916
2015-01-12 07:19:27+00:00		917



Assignment: training3
2014-10-09 07:37:26+00:00		1
2014-10-09 15:50:27+00:00		2
2014-10-13 06:52:27+00:00		3
2014-10-13 13:36:27+00:00		4
2014-10-13 13:40:27+00:00		5
2014-10-13 18:08:27+00:00		6
2014-10-13 18:14:27+00:00		7
2014-10-14 00:14:27+00:00		8
2014-10-14 08:37:27+00:00		9
2014-10-14 08:46:27+00:00		10
2014-10-14 08:53:27+00:00		11
2014-10-14 13:51:26+00:00		12
2014-10-14 14:14:27+00:00		13
2014-10-14 14:29:26+00:00		14
2014-10-14 14:51:27+00:00		15
2014-10-14 15:00:27+00:00		16
2014-10-14 15:18:27+00:00		17
2014-10-14 16:41:27+00:00		18
2014-10-14 16:41:27+00:00		19
2014-10-14 16:46:27+00:00		20
2014-10-14 17:11:27+00:00		21
2014-10-15 03:40:27+00:00		22
2014-10-15 03:44:27+00:00		23
2014-10-15 08:44:27+00:00		24
2014-10-15 08:59:27+00:00		25
2014-10-15 12:55:27+00:00		26
2014-10-15 14:34:27+00:00		27
2014-10-15 14:34:28+00:00		28
2014-10-15 14:51:27+00:00		29
2014-10-15 15:29:27+00:00		30
2014-10-15 15:33:27+00:00		31
2014-10-15 15:41:26+00:00		32
2014-10-15 16:03:26+00:00		33
2014-10-15 16:10:27+00:00		34
2014-10-15 16:12:26+00:00		35
2014-10-15 16:16:27+00:00		36
2014-10-15 16:20:27+00:00		37
2014-10-15 16:56:27+00:00		38
2014-10-15 17:19:27+00:00		39
2014-10-15 17:24:27+00:00		40
2014-10-15 17:24:27+00:00		41
2014-10-15 17:25:27+00:00		42
2014-10-15 17:52:27+00:00		43
2014-10-15 17:55:26+00:00		44
2014-10-15 18:05:27+00:00		45
2014-10-15 18:22:26+00:00		46
2014-10-15 20:01:27+00:00		47
2014-10-16 01:10:27+00:00		48
2014-10-16 01:35:27+00:00		49
2014-10-16 02:00:27+00:00		50
2014-10-16 02:17:27+00:00		51
2014-10-16 02:27:27+00:00		52
2014-10-16 02:37:26+00:00		53
2014-10-16 02:50:26+00:00		54
2014-10-16 03:19:27+00:00		55
2014-10-16 03:19:27+00:00		56
2014-10-16 03:24:28+00:00		57
2014-10-16 03:27:26+00:00		58
2014-10-16 03:47:27+00:00		59
2014-10-16 03:53:27+00:00		60
2014-10-16 04:00:26+00:00		61
2014-10-16 04:01:27+00:00		62
2014-10-16 09:18:27+00:00		63
2014-10-20 10:28:26+00:00		64
2014-10-20 10:34:26+00:00		65
2014-10-20 10:50:27+00:00		66
2014-10-20 10:51:27+00:00		67
2014-10-20 10:59:27+00:00		68
2014-10-20 11:23:26+00:00		69
2014-10-20 11:30:27+00:00		70
2014-10-20 11:31:28+00:00		71
2014-10-20 11:36:27+00:00		72
2014-10-20 11:38:29+00:00		73
2014-10-20 11:40:29+00:00		74
2014-10-20 12:00:27+00:00		75
2014-10-20 12:16:27+00:00		76
2014-10-20 12:25:28+00:00		77
2014-10-20 12:35:27+00:00		78
2014-10-20 12:50:27+00:00		79
2014-10-20 12:54:30+00:00		80
2014-10-20 13:15:28+00:00		81
2014-10-20 13:56:26+00:00		82
2014-10-20 15:23:26+00:00		83
2014-10-20 15:24:26+00:00		84
2014-10-20 17:45:27+00:00		85
2014-10-20 18:08:26+00:00		86
2014-10-20 18:55:27+00:00		87
2014-10-20 19:22:27+00:00		88
2014-10-20 19:47:27+00:00		89
2014-10-20 20:19:26+00:00		90
2014-10-20 20:45:27+00:00		91
2014-10-20 20:50:26+00:00		92
2014-10-20 22:10:27+00:00		93
2014-10-20 22:26:27+00:00		94
2014-10-21 10:37:26+00:00		95
2014-10-21 10:44:26+00:00		96
2014-10-21 10:51:26+00:00		97
2014-10-21 10:53:27+00:00		98
2014-10-21 10:59:27+00:00		99
2014-10-21 11:06:27+00:00		100
2014-10-21 11:16:26+00:00		101
2014-10-21 11:22:26+00:00		102
2014-10-21 11:26:27+00:00		103
2014-10-21 13:35:27+00:00		104
2014-10-21 13:48:27+00:00		105
2014-10-21 13:54:27+00:00		106
2014-10-21 13:55:27+00:00		107
2014-10-21 14:02:27+00:00		108
2014-10-21 14:05:26+00:00		109
2014-10-21 14:10:26+00:00		110
2014-10-21 14:17:26+00:00		111
2014-10-21 16:09:26+00:00		112
2014-10-21 19:58:27+00:00		113
2014-10-21 23:06:27+00:00		114
2014-10-21 23:11:27+00:00		115
2014-10-21 23:22:27+00:00		116
2014-10-21 23:26:26+00:00		117
2014-10-21 23:44:26+00:00		118
2014-10-21 23:48:27+00:00		119
2014-10-22 09:38:27+00:00		120
2014-10-22 09:51:27+00:00		121
2014-10-22 15:57:27+00:00		122
2014-10-22 16:23:27+00:00		123
2014-10-22 17:30:27+00:00		124
2014-10-23 11:25:26+00:00		125
2014-10-23 11:31:26+00:00		126
2014-10-23 12:00:27+00:00		127
2014-10-23 12:06:27+00:00		128
2014-10-23 18:37:27+00:00		129
2014-10-23 19:11:26+00:00		130
2014-10-23 19:44:27+00:00		131
2014-10-24 08:33:27+00:00		132
2014-10-24 08:48:27+00:00		133
2014-10-24 17:47:27+00:00		134
2014-10-24 19:15:26+00:00		135
2014-10-24 22:45:27+00:00		136
2014-10-24 22:52:26+00:00		137
2014-10-25 12:39:27+00:00		138
2014-10-25 13:47:26+00:00		139
2014-10-25 14:31:27+00:00		140
2014-10-25 18:21:27+00:00		141
2014-10-25 18:25:27+00:00		142
2014-10-25 19:08:26+00:00		143
2014-10-25 20:33:27+00:00		144
2014-10-25 22:47:26+00:00		145
2014-10-25 23:09:27+00:00		146
2014-10-25 23:15:27+00:00		147
2014-10-25 23:19:27+00:00		148
2014-10-26 01:14:27+00:00		149
2014-10-26 10:49:26+00:00		150
2014-10-26 11:04:27+00:00		151
2014-10-26 12:04:27+00:00		152
2014-10-26 12:19:27+00:00		153
2014-10-26 12:32:27+00:00		154
2014-10-26 12:36:26+00:00		155
2014-10-26 12:41:26+00:00		156
2014-10-26 13:12:27+00:00		157
2014-10-26 14:59:27+00:00		158
2014-10-26 15:24:26+00:00		159
2014-10-26 16:11:26+00:00		160
2014-10-26 16:20:27+00:00		161
2014-10-26 16:21:27+00:00		162
2014-10-26 16:57:26+00:00		163
2014-10-26 17:07:27+00:00		164
2014-10-26 17:37:27+00:00		165
2014-10-26 17:59:27+00:00		166
2014-10-26 18:54:27+00:00		167
2014-10-26 19:53:26+00:00		168
2014-10-26 20:17:27+00:00		169
2014-10-26 20:23:26+00:00		170
2014-10-27 00:04:27+00:00		171
2014-10-27 00:14:26+00:00		172
2014-10-27 01:59:26+00:00		173
2014-10-27 09:02:27+00:00		174
2014-10-27 10:08:27+00:00		175
2014-10-27 10:24:27+00:00		176
2014-10-27 10:30:27+00:00		177
2014-10-27 10:57:26+00:00		178
2014-10-27 11:01:26+00:00		179
2014-10-27 11:05:27+00:00		180
2014-10-27 11:09:26+00:00		181
2014-10-27 11:13:26+00:00		182
2014-10-27 11:14:26+00:00		183
2014-10-27 11:14:27+00:00		184
2014-10-27 11:18:27+00:00		185
2014-10-27 11:19:26+00:00		186
2014-10-27 11:21:27+00:00		187
2014-10-27 11:21:27+00:00		188
2014-10-27 11:24:26+00:00		189
2014-10-27 11:25:26+00:00		190
2014-10-27 11:25:27+00:00		191
2014-10-27 11:25:27+00:00		192
2014-10-27 11:25:28+00:00		193
2014-10-27 11:26:27+00:00		194
2014-10-27 11:26:27+00:00		195
2014-10-27 11:27:27+00:00		196
2014-10-27 11:28:27+00:00		197
2014-10-27 11:29:27+00:00		198
2014-10-27 11:29:28+00:00		199
2014-10-27 11:30:26+00:00		200
2014-10-27 11:31:26+00:00		201
2014-10-27 11:31:27+00:00		202
2014-10-27 11:32:27+00:00		203
2014-10-27 11:33:27+00:00		204
2014-10-27 11:33:27+00:00		205
2014-10-27 11:35:27+00:00		206
2014-10-27 11:35:27+00:00		207
2014-10-27 11:37:26+00:00		208
2014-10-27 11:37:27+00:00		209
2014-10-27 11:37:27+00:00		210
2014-10-27 11:38:27+00:00		211
2014-10-27 11:38:27+00:00		212
2014-10-27 11:38:27+00:00		213
2014-10-27 11:38:28+00:00		214
2014-10-27 11:38:28+00:00		215
2014-10-27 11:38:29+00:00		216
2014-10-27 11:38:29+00:00		217
2014-10-27 11:40:27+00:00		218
2014-10-27 11:40:27+00:00		219
2014-10-27 11:41:27+00:00		220
2014-10-27 11:41:28+00:00		221
2014-10-27 11:41:28+00:00		222
2014-10-27 11:41:29+00:00		223
2014-10-27 11:41:29+00:00		224
2014-10-27 11:42:26+00:00		225
2014-10-27 11:42:27+00:00		226
2014-10-27 11:43:27+00:00		227
2014-10-27 11:44:27+00:00		228
2014-10-27 11:44:28+00:00		229
2014-10-27 11:44:28+00:00		230
2014-10-27 11:45:27+00:00		231
2014-10-27 11:45:27+00:00		232
2014-10-27 11:45:28+00:00		233
2014-10-27 11:45:28+00:00		234
2014-10-27 11:45:28+00:00		235
2014-10-27 11:45:29+00:00		236
2014-10-27 11:46:27+00:00		237
2014-10-27 11:46:27+00:00		238
2014-10-27 11:46:28+00:00		239
2014-10-27 11:46:28+00:00		240
2014-10-27 11:47:26+00:00		241
2014-10-27 11:47:27+00:00		242
2014-10-27 11:47:27+00:00		243
2014-10-27 11:47:28+00:00		244
2014-10-27 11:48:26+00:00		245
2014-10-27 11:48:27+00:00		246
2014-10-27 11:48:27+00:00		247
2014-10-27 11:48:28+00:00		248
2014-10-27 11:48:28+00:00		249
2014-10-27 11:48:28+00:00		250
2014-10-27 11:49:27+00:00		251
2014-10-27 11:49:27+00:00		252
2014-10-27 11:49:27+00:00		253
2014-10-27 11:49:28+00:00		254
2014-10-27 11:50:27+00:00		255
2014-10-27 11:50:27+00:00		256
2014-10-27 11:50:28+00:00		257
2014-10-27 11:51:27+00:00		258
2014-10-27 11:51:27+00:00		259
2014-10-27 11:52:27+00:00		260
2014-10-27 11:52:27+00:00		261
2014-10-27 11:53:26+00:00		262
2014-10-27 11:53:27+00:00		263
2014-10-27 11:54:26+00:00		264
2014-10-27 11:54:27+00:00		265
2014-10-27 11:54:27+00:00		266
2014-10-27 11:54:28+00:00		267
2014-10-27 11:55:27+00:00		268
2014-10-27 11:55:27+00:00		269
2014-10-27 11:55:27+00:00		270
2014-10-27 11:56:27+00:00		271
2014-10-27 11:56:27+00:00		272
2014-10-27 11:56:28+00:00		273
2014-10-27 11:57:28+00:00		274
2014-10-27 11:57:28+00:00		275
2014-10-27 11:57:29+00:00		276
2014-10-27 11:58:26+00:00		277
2014-10-27 12:00:27+00:00		278
2014-10-27 12:01:28+00:00		279
2014-10-27 12:02:27+00:00		280
2014-10-27 12:02:28+00:00		281
2014-10-27 12:02:28+00:00		282
2014-10-27 12:03:27+00:00		283
2014-10-27 12:03:27+00:00		284
2014-10-27 12:03:28+00:00		285
2014-10-27 12:05:27+00:00		286
2014-10-27 12:06:27+00:00		287
2014-10-27 12:06:27+00:00		288
2014-10-27 12:08:27+00:00		289
2014-10-27 12:10:27+00:00		290
2014-10-27 12:13:27+00:00		291
2014-10-27 12:13:27+00:00		292
2014-10-27 12:18:27+00:00		293
2014-10-27 12:18:27+00:00		294
2014-10-27 12:18:28+00:00		295
2014-10-27 12:20:26+00:00		296
2014-10-27 12:20:27+00:00		297
2014-10-27 12:21:26+00:00		298
2014-10-27 12:23:27+00:00		299
2014-10-27 12:27:27+00:00		300
2014-10-27 12:28:27+00:00		301
2014-10-27 12:31:26+00:00		302
2014-10-27 12:32:26+00:00		303
2014-10-27 12:32:27+00:00		304
2014-10-27 12:32:28+00:00		305
2014-10-27 12:32:28+00:00		306
2014-10-27 12:34:27+00:00		307
2014-10-27 12:35:27+00:00		308
2014-10-27 12:36:27+00:00		309
2014-10-27 12:38:26+00:00		310
2014-10-27 12:38:27+00:00		311
2014-10-27 12:39:27+00:00		312
2014-10-27 12:40:27+00:00		313
2014-10-27 12:43:26+00:00		314
2014-10-27 12:44:26+00:00		315
2014-10-27 12:44:27+00:00		316
2014-10-27 12:44:27+00:00		317
2014-10-27 12:46:27+00:00		318
2014-10-27 12:47:27+00:00		319
2014-10-27 12:48:26+00:00		320
2014-10-27 12:49:26+00:00		321
2014-10-27 12:49:27+00:00		322
2014-10-27 12:50:27+00:00		323
2014-10-27 12:50:27+00:00		324
2014-10-27 12:51:27+00:00		325
2014-10-27 12:51:27+00:00		326
2014-10-27 12:52:27+00:00		327
2014-10-27 12:53:27+00:00		328
2014-10-27 12:53:27+00:00		329
2014-10-27 12:53:28+00:00		330
2014-10-27 12:53:28+00:00		331
2014-10-27 12:54:26+00:00		332
2014-10-27 12:54:27+00:00		333
2014-10-27 12:54:27+00:00		334
2014-10-27 12:54:28+00:00		335
2014-10-27 12:56:27+00:00		336
2014-10-27 12:56:27+00:00		337
2014-10-27 12:57:27+00:00		338
2014-10-27 12:57:27+00:00		339
2014-10-27 12:57:28+00:00		340
2014-10-27 12:58:27+00:00		341
2014-10-27 12:58:27+00:00		342
2014-10-27 13:01:27+00:00		343
2014-10-27 13:02:27+00:00		344
2014-10-27 13:04:27+00:00		345
2014-10-27 13:04:27+00:00		346
2014-10-27 13:11:26+00:00		347
2014-10-27 13:12:27+00:00		348
2014-10-27 13:15:27+00:00		349
2014-10-27 13:16:26+00:00		350
2014-10-27 13:19:27+00:00		351
2014-10-27 13:19:27+00:00		352
2014-10-27 13:20:27+00:00		353
2014-10-27 13:24:27+00:00		354
2014-10-27 13:25:27+00:00		355
2014-10-27 13:25:28+00:00		356
2014-10-27 13:26:27+00:00		357
2014-10-27 13:30:27+00:00		358
2014-10-27 13:33:26+00:00		359
2014-10-27 13:33:27+00:00		360
2014-10-27 13:34:27+00:00		361
2014-10-27 13:35:27+00:00		362
2014-10-27 13:43:26+00:00		363
2014-10-27 13:44:26+00:00		364
2014-10-27 13:46:27+00:00		365
2014-10-27 13:46:27+00:00		366
2014-10-27 13:46:27+00:00		367
2014-10-27 13:48:27+00:00		368
2014-10-27 13:49:26+00:00		369
2014-10-27 13:50:26+00:00		370
2014-10-27 13:50:27+00:00		371
2014-10-27 13:50:27+00:00		372
2014-10-27 13:54:27+00:00		373
2014-10-27 13:55:26+00:00		374
2014-10-27 13:58:27+00:00		375
2014-10-27 15:00:26+00:00		376
2014-10-27 16:03:26+00:00		377
2014-10-27 16:05:27+00:00		378
2014-10-27 16:07:26+00:00		379
2014-10-27 16:26:27+00:00		380
2014-10-27 16:32:27+00:00		381
2014-10-27 17:31:26+00:00		382
2014-10-27 18:42:27+00:00		383
2014-10-27 19:25:26+00:00		384
2014-10-27 19:29:27+00:00		385
2014-10-27 19:41:26+00:00		386
2014-10-27 19:43:27+00:00		387
2014-10-27 19:47:26+00:00		388
2014-10-27 20:18:27+00:00		389
2014-10-27 20:37:26+00:00		390
2014-10-27 20:42:26+00:00		391
2014-10-27 20:55:27+00:00		392
2014-10-27 21:44:27+00:00		393
2014-10-28 10:52:27+00:00		394
2014-10-28 10:59:26+00:00		395
2014-10-28 11:04:26+00:00		396
2014-10-28 11:46:27+00:00		397
2014-10-28 15:44:27+00:00		398
2014-10-28 15:55:27+00:00		399
2014-10-28 15:58:26+00:00		400
2014-10-28 22:08:26+00:00		401
2014-10-28 22:39:27+00:00		402
2014-10-29 10:46:27+00:00		403
2014-10-29 11:01:27+00:00		404
2014-10-29 11:03:27+00:00		405
2014-10-29 11:10:27+00:00		406
2014-10-29 11:55:27+00:00		407
2014-10-29 15:28:27+00:00		408
2014-10-29 15:38:26+00:00		409
2014-10-29 15:48:27+00:00		410
2014-10-29 16:11:27+00:00		411
2014-10-29 16:16:26+00:00		412
2014-10-29 16:58:27+00:00		413
2014-10-29 17:03:27+00:00		414
2014-10-29 17:07:27+00:00		415
2014-10-29 17:16:27+00:00		416
2014-10-29 20:34:27+00:00		417
2014-10-29 21:48:27+00:00		418
2014-10-30 10:15:26+00:00		419
2014-10-30 10:18:27+00:00		420
2014-10-30 10:24:27+00:00		421
2014-10-30 10:59:26+00:00		422
2014-10-30 11:01:27+00:00		423
2014-10-30 11:06:26+00:00		424
2014-10-30 11:09:27+00:00		425
2014-10-30 11:13:27+00:00		426
2014-10-30 11:19:27+00:00		427
2014-10-30 11:28:27+00:00		428
2014-10-30 11:35:27+00:00		429
2014-10-30 11:43:26+00:00		430
2014-10-30 12:13:27+00:00		431
2014-10-30 12:22:26+00:00		432
2014-10-30 12:25:27+00:00		433
2014-10-30 14:53:27+00:00		434
2014-10-30 15:58:27+00:00		435
2014-10-30 17:31:28+00:00		436
2014-10-30 17:52:27+00:00		437
2014-10-30 17:59:27+00:00		438
2014-10-30 21:28:27+00:00		439
2014-10-30 23:03:27+00:00		440
2014-10-31 01:10:26+00:00		441
2014-10-31 10:29:27+00:00		442
2014-10-31 11:30:26+00:00		443
2014-10-31 13:17:27+00:00		444
2014-10-31 13:23:27+00:00		445
2014-10-31 13:37:27+00:00		446
2014-10-31 14:00:27+00:00		447
2014-10-31 14:32:27+00:00		448
2014-10-31 15:37:26+00:00		449
2014-10-31 19:01:26+00:00		450
2014-10-31 19:04:27+00:00		451
2014-11-01 20:55:27+00:00		452
2014-11-02 00:23:27+00:00		453
2014-11-04 10:18:26+00:00		454
2014-11-06 15:48:27+00:00		455
2014-11-06 17:17:26+00:00		456
2014-11-06 20:01:26+00:00		457
2014-11-13 20:35:27+00:00		458
2014-11-13 20:45:27+00:00		459
2014-11-13 21:07:27+00:00		460
2014-11-15 21:47:26+00:00		461
2014-12-10 14:55:28+00:00		462
2014-12-14 16:15:27+00:00		463
2014-12-15 13:01:26+00:00		464
2014-12-15 13:13:27+00:00		465
2014-12-15 14:00:27+00:00		466
2014-12-15 15:51:27+00:00		467
2014-12-15 16:14:27+00:00		468
2014-12-16 17:54:27+00:00		469
2014-12-17 10:49:27+00:00		470
2014-12-17 10:55:27+00:00		471
2014-12-18 13:00:27+00:00		472
2014-12-19 02:02:27+00:00		473
2014-12-21 13:03:26+00:00		474
2014-12-21 13:05:27+00:00		475
2014-12-21 13:09:26+00:00		476
2014-12-24 05:43:28+00:00		477
2014-12-24 05:48:26+00:00		478
2014-12-25 16:58:27+00:00		479
2014-12-27 15:19:26+00:00		480
2014-12-30 13:40:27+00:00		481
2015-01-02 09:41:27+00:00		482
2015-01-03 00:19:27+00:00		483
2015-01-04 09:25:26+00:00		484
2015-01-09 11:29:27+00:00		485
2015-01-09 11:54:27+00:00		486
2015-01-09 22:19:27+00:00		487
2015-01-10 07:35:28+00:00		488
2015-01-10 07:54:27+00:00		489
2015-01-10 12:11:26+00:00		490
2015-01-10 13:05:27+00:00		491
2015-01-10 14:08:27+00:00		492
2015-01-10 14:18:26+00:00		493
2015-01-10 16:39:27+00:00		494
2015-01-10 17:25:27+00:00		495
2015-01-10 18:15:27+00:00		496
2015-01-11 21:07:26+00:00		497
2015-01-12 05:30:27+00:00		498
2015-01-12 07:20:27+00:00		499



Assignment: training4
2014-10-20 18:49:27+00:00		1
2014-10-21 08:15:28+00:00		2
2014-10-21 08:31:27+00:00		3
2014-10-21 08:35:27+00:00		4
2014-10-21 13:59:26+00:00		5
2014-10-23 03:17:28+00:00		6
2014-10-23 05:15:27+00:00		7
2014-10-23 05:22:27+00:00		8
2014-10-24 13:20:27+00:00		9
2014-10-25 17:16:27+00:00		10
2014-10-25 19:32:26+00:00		11
2014-10-26 10:10:27+00:00		12
2014-10-26 13:51:26+00:00		13
2014-10-26 14:08:26+00:00		14
2014-10-27 05:26:26+00:00		15
2014-10-27 05:43:27+00:00		16
2014-10-27 05:48:27+00:00		17
2014-10-28 16:43:26+00:00		18
2014-10-28 23:56:27+00:00		19
2014-10-29 06:50:28+00:00		20
2014-10-29 06:54:26+00:00		21
2014-10-29 15:00:27+00:00		22
2014-10-29 16:20:26+00:00		23
2014-10-29 16:23:27+00:00		24
2014-10-29 16:49:27+00:00		25
2014-10-29 16:50:27+00:00		26
2014-10-29 17:04:26+00:00		27
2014-10-29 17:34:27+00:00		28
2014-10-29 19:34:27+00:00		29
2014-10-29 21:17:27+00:00		30
2014-10-29 22:32:26+00:00		31
2014-10-30 01:10:27+00:00		32
2014-10-30 01:41:26+00:00		33
2014-10-30 02:01:27+00:00		34
2014-10-30 02:03:26+00:00		35
2014-10-30 02:17:27+00:00		36
2014-10-30 03:04:27+00:00		37
2014-10-30 06:46:26+00:00		38
2014-10-30 06:52:26+00:00		39
2014-10-31 09:47:27+00:00		40
2014-10-31 12:29:26+00:00		41
2014-10-31 12:34:26+00:00		42
2014-10-31 18:29:26+00:00		43
2014-10-31 21:57:27+00:00		44
2014-10-31 22:22:26+00:00		45
2014-11-01 11:55:27+00:00		46
2014-11-01 14:36:27+00:00		47
2014-11-01 21:45:27+00:00		48
2014-11-01 21:51:26+00:00		49
2014-11-01 22:01:27+00:00		50
2014-11-01 22:06:27+00:00		51
2014-11-01 22:09:26+00:00		52
2014-11-01 22:22:27+00:00		53
2014-11-01 22:26:27+00:00		54
2014-11-02 16:04:26+00:00		55
2014-11-02 18:34:26+00:00		56
2014-11-02 18:51:26+00:00		57
2014-11-02 19:35:26+00:00		58
2014-11-02 20:09:26+00:00		59
2014-11-02 20:14:27+00:00		60
2014-11-02 20:59:26+00:00		61
2014-11-02 22:11:27+00:00		62
2014-11-02 22:30:26+00:00		63
2014-11-02 23:09:27+00:00		64
2014-11-02 23:19:27+00:00		65
2014-11-03 00:12:26+00:00		66
2014-11-03 09:24:27+00:00		67
2014-11-03 10:34:26+00:00		68
2014-11-03 10:53:27+00:00		69
2014-11-03 11:13:26+00:00		70
2014-11-03 11:16:27+00:00		71
2014-11-03 11:30:27+00:00		72
2014-11-03 11:38:26+00:00		73
2014-11-03 11:50:27+00:00		74
2014-11-03 11:52:27+00:00		75
2014-11-03 12:01:27+00:00		76
2014-11-03 12:05:27+00:00		77
2014-11-03 12:20:27+00:00		78
2014-11-03 12:22:26+00:00		79
2014-11-03 12:22:26+00:00		80
2014-11-03 12:30:27+00:00		81
2014-11-03 12:31:27+00:00		82
2014-11-03 12:31:27+00:00		83
2014-11-03 12:31:27+00:00		84
2014-11-03 12:35:27+00:00		85
2014-11-03 12:36:27+00:00		86
2014-11-03 12:39:26+00:00		87
2014-11-03 12:46:27+00:00		88
2014-11-03 13:15:26+00:00		89
2014-11-03 13:21:26+00:00		90
2014-11-03 13:21:27+00:00		91
2014-11-03 13:22:27+00:00		92
2014-11-03 13:29:27+00:00		93
2014-11-03 13:31:26+00:00		94
2014-11-03 13:34:28+00:00		95
2014-11-03 13:35:27+00:00		96
2014-11-03 13:39:27+00:00		97
2014-11-03 13:41:26+00:00		98
2014-11-03 13:43:27+00:00		99
2014-11-03 13:48:27+00:00		100
2014-11-03 13:52:26+00:00		101
2014-11-03 14:02:26+00:00		102
2014-11-03 14:11:27+00:00		103
2014-11-03 14:15:27+00:00		104
2014-11-03 14:23:26+00:00		105
2014-11-03 14:48:26+00:00		106
2014-11-03 14:51:27+00:00		107
2014-11-03 15:02:27+00:00		108
2014-11-03 15:27:27+00:00		109
2014-11-03 15:30:26+00:00		110
2014-11-03 15:34:26+00:00		111
2014-11-03 16:39:26+00:00		112
2014-11-03 17:03:27+00:00		113
2014-11-03 21:22:27+00:00		114
2014-11-03 22:24:27+00:00		115
2014-11-03 23:18:26+00:00		116
2014-11-03 23:36:26+00:00		117
2014-11-04 09:44:27+00:00		118
2014-11-04 09:53:26+00:00		119
2014-11-04 10:26:26+00:00		120
2014-11-04 10:30:26+00:00		121
2014-11-04 21:48:27+00:00		122
2014-11-05 12:40:27+00:00		123
2014-11-05 12:46:26+00:00		124
2014-11-05 13:15:27+00:00		125
2014-11-05 13:20:27+00:00		126
2014-11-06 17:21:27+00:00		127
2014-11-06 17:32:27+00:00		128
2014-11-06 19:33:27+00:00		129
2014-11-06 19:43:27+00:00		130
2014-11-06 20:07:26+00:00		131
2014-11-06 20:25:27+00:00		132
2014-11-06 20:34:27+00:00		133
2014-11-06 20:51:27+00:00		134
2014-11-06 22:48:27+00:00		135
2014-11-06 23:53:27+00:00		136
2014-11-07 15:08:27+00:00		137
2014-11-08 21:08:27+00:00		138
2014-11-08 21:19:27+00:00		139
2014-11-10 03:30:28+00:00		140
2014-11-10 13:12:27+00:00		141
2014-11-10 15:27:27+00:00		142
2014-11-11 15:52:26+00:00		143
2014-11-14 14:51:26+00:00		144
2014-11-14 17:09:26+00:00		145
2014-11-14 17:30:27+00:00		146
2014-11-17 18:41:26+00:00		147
2014-11-17 18:51:27+00:00		148
2014-12-10 14:56:27+00:00		149
2014-12-14 23:35:26+00:00		150
2014-12-14 23:38:26+00:00		151
2014-12-14 23:46:27+00:00		152
2014-12-15 14:14:26+00:00		153
2014-12-15 16:55:27+00:00		154
2014-12-19 02:03:27+00:00		155
2014-12-19 02:23:27+00:00		156
2014-12-19 10:57:27+00:00		157
2014-12-19 13:42:27+00:00		158
2014-12-19 17:28:26+00:00		159
2014-12-19 17:33:27+00:00		160
2014-12-21 18:07:27+00:00		161
2014-12-21 19:11:26+00:00		162
2014-12-23 22:08:27+00:00		163
2014-12-24 12:37:27+00:00		164
2014-12-24 12:42:26+00:00		165
2014-12-24 12:47:27+00:00		166
2014-12-26 18:31:27+00:00		167
2014-12-26 18:45:27+00:00		168
2014-12-29 15:12:27+00:00		169
2014-12-29 15:53:26+00:00		170
2014-12-29 17:02:27+00:00		171
2014-12-30 13:41:27+00:00		172
2014-12-31 16:23:27+00:00		173
2014-12-31 18:17:27+00:00		174
2015-01-02 18:29:26+00:00		175
2015-01-03 17:55:27+00:00		176
2015-01-04 10:24:27+00:00		177
2015-01-04 10:44:27+00:00		178
2015-01-10 09:58:27+00:00		179
2015-01-10 15:50:26+00:00		180
2015-01-10 15:54:27+00:00		181
2015-01-10 16:48:27+00:00		182
2015-01-10 16:51:27+00:00		183
2015-01-10 16:54:27+00:00		184
2015-01-10 17:12:27+00:00		185
2015-01-10 19:01:27+00:00		186



Assignment: training5
2014-10-29 18:01:27+00:00		1
2014-10-29 18:05:26+00:00		2
2014-10-29 18:10:27+00:00		3
2014-10-30 02:47:27+00:00		4
2014-10-30 02:53:27+00:00		5
2014-10-30 02:57:27+00:00		6
2014-10-30 03:10:27+00:00		7
2014-10-30 06:55:27+00:00		8
2014-11-01 02:11:26+00:00		9
2014-11-03 11:23:27+00:00		10
2014-11-03 11:27:26+00:00		11
2014-11-03 14:25:27+00:00		12
2014-11-03 14:50:27+00:00		13
2014-11-03 14:54:26+00:00		14
2014-11-04 04:32:28+00:00		15
2014-11-04 09:42:26+00:00		16
2014-11-04 09:51:27+00:00		17
2014-11-04 10:31:26+00:00		18
2014-11-04 10:54:27+00:00		19
2014-11-04 10:56:26+00:00		20
2014-11-04 11:04:27+00:00		21
2014-11-05 09:06:28+00:00		22
2014-11-05 09:17:27+00:00		23
2014-11-05 09:28:26+00:00		24
2014-11-05 09:59:26+00:00		25
2014-11-05 10:05:27+00:00		26
2014-11-05 13:45:27+00:00		27
2014-11-05 14:28:27+00:00		28
2014-11-05 18:11:27+00:00		29
2014-11-06 14:31:27+00:00		30
2014-11-06 14:37:27+00:00		31
2014-11-06 15:26:26+00:00		32
2014-11-06 15:36:26+00:00		33
2014-11-07 01:52:27+00:00		34
2014-11-07 02:16:27+00:00		35
2014-11-07 02:25:27+00:00		36
2014-11-07 12:39:27+00:00		37
2014-11-07 15:41:27+00:00		38
2014-11-07 16:11:27+00:00		39
2014-11-07 16:45:27+00:00		40
2014-11-07 17:00:27+00:00		41
2014-11-07 17:06:26+00:00		42
2014-11-07 17:34:27+00:00		43
2014-11-07 20:56:26+00:00		44
2014-11-07 22:30:27+00:00		45
2014-11-07 23:20:26+00:00		46
2014-11-08 00:01:27+00:00		47
2014-11-08 00:09:26+00:00		48
2014-11-08 00:14:26+00:00		49
2014-11-08 00:18:26+00:00		50
2014-11-08 14:10:26+00:00		51
2014-11-08 16:50:27+00:00		52
2014-11-08 17:01:26+00:00		53
2014-11-09 02:46:26+00:00		54
2014-11-09 03:18:28+00:00		55
2014-11-09 15:28:27+00:00		56
2014-11-09 15:31:27+00:00		57
2014-11-09 19:29:27+00:00		58
2014-11-09 21:03:26+00:00		59
2014-11-09 21:11:27+00:00		60
2014-11-09 21:13:26+00:00		61
2014-11-09 21:16:27+00:00		62
2014-11-09 21:22:26+00:00		63
2014-11-09 21:39:27+00:00		64
2014-11-09 21:52:26+00:00		65
2014-11-09 23:26:27+00:00		66
2014-11-10 00:09:27+00:00		67
2014-11-10 00:16:26+00:00		68
2014-11-10 09:31:27+00:00		69
2014-11-10 09:35:27+00:00		70
2014-11-10 10:35:27+00:00		71
2014-11-10 10:41:26+00:00		72
2014-11-10 10:51:27+00:00		73
2014-11-10 10:53:27+00:00		74
2014-11-10 11:12:27+00:00		75
2014-11-10 11:15:27+00:00		76
2014-11-10 11:19:26+00:00		77
2014-11-10 11:24:26+00:00		78
2014-11-10 11:36:27+00:00		79
2014-11-10 11:38:27+00:00		80
2014-11-10 11:41:27+00:00		81
2014-11-10 11:43:26+00:00		82
2014-11-10 11:43:26+00:00		83
2014-11-10 11:44:26+00:00		84
2014-11-10 11:45:27+00:00		85
2014-11-10 11:46:27+00:00		86
2014-11-10 11:50:26+00:00		87
2014-11-10 11:51:27+00:00		88
2014-11-10 11:51:27+00:00		89
2014-11-10 11:51:28+00:00		90
2014-11-10 11:53:26+00:00		91
2014-11-10 11:57:27+00:00		92
2014-11-10 11:58:26+00:00		93
2014-11-10 11:58:27+00:00		94
2014-11-10 11:59:27+00:00		95
2014-11-10 11:59:29+00:00		96
2014-11-10 12:00:27+00:00		97
2014-11-10 12:01:27+00:00		98
2014-11-10 12:04:26+00:00		99
2014-11-10 12:06:27+00:00		100
2014-11-10 12:08:26+00:00		101
2014-11-10 12:12:26+00:00		102
2014-11-10 12:13:26+00:00		103
2014-11-10 12:16:28+00:00		104
2014-11-10 12:18:27+00:00		105
2014-11-10 12:18:27+00:00		106
2014-11-10 12:29:27+00:00		107
2014-11-10 12:31:26+00:00		108
2014-11-10 12:38:27+00:00		109
2014-11-10 12:40:27+00:00		110
2014-11-10 12:41:26+00:00		111
2014-11-10 12:43:27+00:00		112
2014-11-10 12:46:26+00:00		113
2014-11-10 12:50:26+00:00		114
2014-11-10 12:59:28+00:00		115
2014-11-10 13:00:27+00:00		116
2014-11-10 13:01:28+00:00		117
2014-11-10 13:11:27+00:00		118
2014-11-10 13:13:27+00:00		119
2014-11-10 13:18:27+00:00		120
2014-11-10 13:20:26+00:00		121
2014-11-10 13:22:27+00:00		122
2014-11-10 13:28:27+00:00		123
2014-11-10 13:33:26+00:00		124
2014-11-10 13:34:27+00:00		125
2014-11-10 13:42:27+00:00		126
2014-11-10 13:42:27+00:00		127
2014-11-10 13:47:26+00:00		128
2014-11-10 13:47:26+00:00		129
2014-11-10 13:50:27+00:00		130
2014-11-10 17:04:26+00:00		131
2014-11-10 17:22:27+00:00		132
2014-11-10 23:01:26+00:00		133
2014-11-10 23:21:26+00:00		134
2014-11-10 23:27:26+00:00		135
2014-11-11 07:40:28+00:00		136
2014-11-11 08:19:27+00:00		137
2014-11-11 14:24:27+00:00		138
2014-11-11 15:49:27+00:00		139
2014-11-11 15:56:26+00:00		140
2014-11-11 19:37:26+00:00		141
2014-11-11 20:16:27+00:00		142
2014-11-11 20:27:26+00:00		143
2014-11-11 20:32:26+00:00		144
2014-11-11 20:42:26+00:00		145
2014-11-11 20:51:26+00:00		146
2014-11-11 21:19:26+00:00		147
2014-11-11 21:26:27+00:00		148
2014-11-11 21:30:27+00:00		149
2014-11-11 21:40:27+00:00		150
2014-11-11 22:28:26+00:00		151
2014-11-11 23:06:26+00:00		152
2014-11-11 23:20:26+00:00		153
2014-11-12 01:18:27+00:00		154
2014-11-12 14:04:27+00:00		155
2014-11-12 14:42:27+00:00		156
2014-11-12 14:49:26+00:00		157
2014-11-12 14:59:26+00:00		158
2014-11-12 15:05:27+00:00		159
2014-11-12 16:15:27+00:00		160
2014-11-12 16:20:26+00:00		161
2014-11-12 17:11:26+00:00		162
2014-11-12 17:59:26+00:00		163
2014-11-12 18:05:27+00:00		164
2014-11-13 02:14:26+00:00		165
2014-11-13 11:30:27+00:00		166
2014-11-13 12:39:26+00:00		167
2014-11-13 17:05:27+00:00		168
2014-11-14 22:24:27+00:00		169
2014-11-17 11:11:26+00:00		170
2014-11-17 15:50:27+00:00		171
2014-11-20 14:19:26+00:00		172
2014-11-21 09:50:26+00:00		173
2014-12-15 15:26:27+00:00		174
2014-12-17 12:00:26+00:00		175
2014-12-20 07:04:27+00:00		176
2014-12-20 08:16:27+00:00		177
2014-12-20 08:20:26+00:00		178
2014-12-20 09:15:27+00:00		179
2014-12-21 17:25:27+00:00		180
2014-12-21 17:37:27+00:00		181
2014-12-21 17:46:27+00:00		182
2014-12-21 21:06:26+00:00		183
2014-12-26 22:19:26+00:00		184
2014-12-27 16:18:26+00:00		185
2014-12-29 17:16:26+00:00		186
2014-12-29 17:32:27+00:00		187
2014-12-29 17:37:26+00:00		188
2014-12-29 17:40:26+00:00		189
2014-12-30 13:42:27+00:00		190
2014-12-30 14:04:27+00:00		191
2014-12-30 15:52:27+00:00		192
2014-12-30 17:26:27+00:00		193
2014-12-30 18:52:26+00:00		194
2015-01-02 18:58:26+00:00		195
2015-01-02 21:50:27+00:00		196
2015-01-10 12:49:27+00:00		197
2015-01-10 12:56:27+00:00		198
2015-01-10 12:59:27+00:00		199
2015-01-10 14:21:26+00:00		200
2015-01-10 14:30:27+00:00		201
2015-01-10 14:37:27+00:00		202
2015-01-10 14:48:27+00:00		203
2015-01-10 14:58:27+00:00		204
2015-01-10 16:03:27+00:00		205
2015-01-10 17:41:27+00:00		206
2015-01-10 18:21:27+00:00		207
2015-01-10 19:11:27+00:00		208
2015-01-10 20:34:26+00:00		209
2015-01-10 20:50:26+00:00		210
2015-01-10 20:56:26+00:00		211
2015-01-10 21:00:27+00:00		212
2015-01-11 11:46:27+00:00		213
2015-01-11 13:12:27+00:00		214
2015-01-11 13:23:27+00:00		215
2015-01-11 13:28:26+00:00		216
2015-01-11 14:06:27+00:00		217
2015-01-11 14:10:27+00:00		218
2015-01-11 14:15:27+00:00		219
2015-01-11 14:18:27+00:00		220
2015-01-11 14:25:27+00:00		221



Assignment: training6
2014-11-03 20:10:27+00:00		1
2014-11-06 07:01:27+00:00		2
2014-11-08 16:37:26+00:00		3
2014-11-08 21:39:27+00:00		4
2014-11-08 22:12:26+00:00		5
2014-11-09 15:50:26+00:00		6
2014-11-10 06:32:27+00:00		7
2014-11-10 06:34:26+00:00		8
2014-11-10 06:55:27+00:00		9
2014-11-10 07:06:26+00:00		10
2014-11-10 12:15:27+00:00		11
2014-11-10 12:16:27+00:00		12
2014-11-10 12:19:27+00:00		13
2014-11-10 14:44:27+00:00		14
2014-11-10 14:48:27+00:00		15
2014-11-10 15:11:26+00:00		16
2014-11-10 15:28:27+00:00		17
2014-11-10 15:33:27+00:00		18
2014-11-10 15:57:26+00:00		19
2014-11-10 16:00:27+00:00		20
2014-11-10 16:43:27+00:00		21
2014-11-10 16:46:26+00:00		22
2014-11-10 19:56:26+00:00		23
2014-11-10 20:15:26+00:00		24
2014-11-10 20:21:27+00:00		25
2014-11-11 00:21:27+00:00		26
2014-11-11 13:31:26+00:00		27
2014-11-11 13:37:27+00:00		28
2014-11-11 13:41:26+00:00		29
2014-11-11 13:59:26+00:00		30
2014-11-11 15:23:26+00:00		31
2014-11-12 00:10:26+00:00		32
2014-11-12 02:11:26+00:00		33
2014-11-12 14:51:27+00:00		34
2014-11-12 14:57:27+00:00		35
2014-11-12 17:02:26+00:00		36
2014-11-12 17:10:27+00:00		37
2014-11-12 17:50:26+00:00		38
2014-11-12 22:39:27+00:00		39
2014-11-13 01:20:27+00:00		40
2014-11-13 01:49:26+00:00		41
2014-11-13 02:09:27+00:00		42
2014-11-13 02:57:27+00:00		43
2014-11-13 15:25:26+00:00		44
2014-11-13 15:31:27+00:00		45
2014-11-13 17:15:26+00:00		46
2014-11-13 18:40:27+00:00		47
2014-11-13 22:37:26+00:00		48
2014-11-14 11:59:27+00:00		49
2014-11-14 22:25:27+00:00		50
2014-11-15 12:40:26+00:00		51
2014-11-15 13:31:27+00:00		52
2014-11-15 19:42:27+00:00		53
2014-11-15 22:04:27+00:00		54
2014-11-15 22:14:26+00:00		55
2014-11-15 23:33:27+00:00		56
2014-11-16 15:18:26+00:00		57
2014-11-16 16:25:27+00:00		58
2014-11-16 22:23:26+00:00		59
2014-11-16 22:32:26+00:00		60
2014-11-16 22:47:27+00:00		61
2014-11-16 23:20:26+00:00		62
2014-11-16 23:30:27+00:00		63
2014-11-17 01:01:26+00:00		64
2014-11-17 02:08:27+00:00		65
2014-11-17 09:58:27+00:00		66
2014-11-17 10:41:28+00:00		67
2014-11-17 10:43:28+00:00		68
2014-11-17 10:46:26+00:00		69
2014-11-17 10:47:26+00:00		70
2014-11-17 10:48:27+00:00		71
2014-11-17 10:51:26+00:00		72
2014-11-17 10:54:27+00:00		73
2014-11-17 10:56:26+00:00		74
2014-11-17 10:56:27+00:00		75
2014-11-17 11:07:27+00:00		76
2014-11-17 11:12:27+00:00		77
2014-11-17 11:16:26+00:00		78
2014-11-17 11:20:26+00:00		79
2014-11-17 11:24:26+00:00		80
2014-11-17 11:27:27+00:00		81
2014-11-17 11:27:27+00:00		82
2014-11-17 11:27:27+00:00		83
2014-11-17 11:28:27+00:00		84
2014-11-17 11:28:28+00:00		85
2014-11-17 11:28:28+00:00		86
2014-11-17 11:31:27+00:00		87
2014-11-17 11:31:27+00:00		88
2014-11-17 11:32:27+00:00		89
2014-11-17 11:33:26+00:00		90
2014-11-17 11:34:26+00:00		91
2014-11-17 11:34:27+00:00		92
2014-11-17 11:36:27+00:00		93
2014-11-17 11:38:26+00:00		94
2014-11-17 11:39:26+00:00		95
2014-11-17 11:39:27+00:00		96
2014-11-17 11:39:27+00:00		97
2014-11-17 11:40:27+00:00		98
2014-11-17 11:40:28+00:00		99
2014-11-17 11:42:27+00:00		100
2014-11-17 11:43:26+00:00		101
2014-11-17 11:43:27+00:00		102
2014-11-17 11:45:27+00:00		103
2014-11-17 11:45:28+00:00		104
2014-11-17 11:46:27+00:00		105
2014-11-17 11:51:27+00:00		106
2014-11-17 11:57:27+00:00		107
2014-11-17 11:58:27+00:00		108
2014-11-17 12:05:27+00:00		109
2014-11-17 12:06:27+00:00		110
2014-11-17 12:08:26+00:00		111
2014-11-17 12:19:27+00:00		112
2014-11-17 12:26:26+00:00		113
2014-11-17 12:26:27+00:00		114
2014-11-17 12:26:27+00:00		115
2014-11-17 12:28:27+00:00		116
2014-11-17 12:30:27+00:00		117
2014-11-17 12:32:27+00:00		118
2014-11-17 12:42:27+00:00		119
2014-11-17 12:43:27+00:00		120
2014-11-17 12:45:26+00:00		121
2014-11-17 12:45:27+00:00		122
2014-11-17 12:51:27+00:00		123
2014-11-17 12:58:27+00:00		124
2014-11-17 13:25:26+00:00		125
2014-11-17 13:25:27+00:00		126
2014-11-17 13:26:26+00:00		127
2014-11-17 13:38:26+00:00		128
2014-11-17 13:41:27+00:00		129
2014-11-17 13:44:27+00:00		130
2014-11-17 13:47:26+00:00		131
2014-11-17 14:34:26+00:00		132
2014-11-17 15:11:27+00:00		133
2014-11-17 18:19:26+00:00		134
2014-11-17 18:55:26+00:00		135
2014-11-18 09:13:27+00:00		136
2014-11-18 09:21:27+00:00		137
2014-11-18 09:40:27+00:00		138
2014-11-18 09:43:27+00:00		139
2014-11-18 10:31:27+00:00		140
2014-11-18 10:55:26+00:00		141
2014-11-18 14:17:27+00:00		142
2014-11-18 14:20:27+00:00		143
2014-11-18 19:24:26+00:00		144
2014-11-18 21:18:27+00:00		145
2014-11-18 23:17:27+00:00		146
2014-11-19 08:29:27+00:00		147
2014-11-19 09:59:27+00:00		148
2014-11-19 10:05:26+00:00		149
2014-11-19 13:40:26+00:00		150
2014-11-19 15:22:27+00:00		151
2014-11-19 15:25:27+00:00		152
2014-11-19 17:00:26+00:00		153
2014-11-19 17:53:26+00:00		154
2014-11-20 00:55:26+00:00		155
2014-11-20 10:47:27+00:00		156
2014-11-20 14:29:26+00:00		157
2014-11-20 14:40:26+00:00		158
2014-11-20 17:25:27+00:00		159
2014-11-20 19:28:26+00:00		160
2014-11-20 19:33:27+00:00		161
2014-11-20 23:03:27+00:00		162
2014-11-21 01:14:26+00:00		163
2014-11-21 09:51:26+00:00		164
2014-11-21 13:43:27+00:00		165
2014-11-23 20:16:26+00:00		166
2014-12-14 16:15:26+00:00		167
2014-12-14 22:54:26+00:00		168
2014-12-15 16:04:27+00:00		169
2014-12-15 23:16:27+00:00		170
2014-12-17 12:50:27+00:00		171
2014-12-19 12:13:26+00:00		172
2014-12-20 21:34:27+00:00		173
2014-12-24 12:12:26+00:00		174
2014-12-24 12:18:27+00:00		175
2014-12-24 17:03:26+00:00		176
2014-12-24 22:30:27+00:00		177
2014-12-24 22:42:26+00:00		178
2014-12-26 10:03:27+00:00		179
2014-12-27 16:43:27+00:00		180
2014-12-29 01:43:27+00:00		181
2014-12-29 18:22:26+00:00		182
2014-12-29 18:36:27+00:00		183
2014-12-30 13:41:27+00:00		184
2014-12-30 14:07:27+00:00		185
2014-12-31 19:45:27+00:00		186
2015-01-02 06:05:27+00:00		187
2015-01-02 22:04:26+00:00		188
2015-01-02 22:33:26+00:00		189
2015-01-09 20:21:26+00:00		190
2015-01-10 14:04:27+00:00		191
2015-01-10 14:56:27+00:00		192
2015-01-10 16:07:27+00:00		193
2015-01-10 16:51:27+00:00		194
2015-01-10 17:06:27+00:00		195
2015-01-10 18:21:27+00:00		196
2015-01-10 18:26:26+00:00		197
2015-01-10 21:00:27+00:00		198
2015-01-10 21:04:26+00:00		199
2015-01-10 21:35:26+00:00		200
2015-01-10 21:41:26+00:00		201
2015-01-10 22:09:26+00:00		202
2015-01-10 22:13:26+00:00		203
2015-01-10 22:17:27+00:00		204
2015-01-11 19:04:26+00:00		205
2015-01-11 22:06:26+00:00		206



Assignment: training7
2014-11-10 11:59:26+00:00		1
2014-11-10 12:18:26+00:00		2
2014-11-10 12:23:27+00:00		3
2014-11-11 09:46:27+00:00		4
2014-11-11 10:08:26+00:00		5
2014-11-13 13:49:26+00:00		6
2014-11-15 19:13:26+00:00		7
2014-11-15 19:20:27+00:00		8
2014-11-15 22:18:26+00:00		9
2014-11-16 08:43:27+00:00		10
2014-11-16 08:52:27+00:00		11
2014-11-16 08:53:26+00:00		12
2014-11-16 22:48:26+00:00		13
2014-11-16 23:01:26+00:00		14
2014-11-16 23:07:26+00:00		15
2014-11-17 04:44:27+00:00		16
2014-11-17 04:54:27+00:00		17
2014-11-17 10:28:27+00:00		18
2014-11-17 11:07:26+00:00		19
2014-11-17 11:21:27+00:00		20
2014-11-17 11:36:27+00:00		21
2014-11-17 11:44:27+00:00		22
2014-11-17 11:46:26+00:00		23
2014-11-17 11:52:26+00:00		24
2014-11-17 11:55:27+00:00		25
2014-11-17 12:40:27+00:00		26
2014-11-17 13:48:26+00:00		27
2014-11-17 14:13:26+00:00		28
2014-11-17 14:16:27+00:00		29
2014-11-17 20:05:27+00:00		30
2014-11-17 20:14:27+00:00		31
2014-11-17 21:34:27+00:00		32
2014-11-17 21:37:26+00:00		33
2014-11-18 09:15:27+00:00		34
2014-11-18 09:21:26+00:00		35
2014-11-18 09:29:26+00:00		36
2014-11-18 09:34:26+00:00		37
2014-11-18 09:42:26+00:00		38
2014-11-18 10:24:26+00:00		39
2014-11-18 10:30:26+00:00		40
2014-11-18 10:34:26+00:00		41
2014-11-18 19:03:26+00:00		42
2014-11-18 23:03:27+00:00		43
2014-11-18 23:09:27+00:00		44
2014-11-19 11:52:26+00:00		45
2014-11-19 13:36:26+00:00		46
2014-11-19 15:56:26+00:00		47
2014-11-19 16:03:27+00:00		48
2014-11-19 18:03:27+00:00		49
2014-11-19 20:13:26+00:00		50
2014-11-19 20:17:26+00:00		51
2014-11-20 00:04:27+00:00		52
2014-11-20 00:10:26+00:00		53
2014-11-20 00:13:27+00:00		54
2014-11-20 00:34:27+00:00		55
2014-11-20 01:45:27+00:00		56
2014-11-20 02:00:26+00:00		57
2014-11-20 02:02:27+00:00		58
2014-11-20 02:03:26+00:00		59
2014-11-20 02:08:26+00:00		60
2014-11-20 02:19:28+00:00		61
2014-11-20 02:29:26+00:00		62
2014-11-20 02:31:27+00:00		63
2014-11-20 02:40:27+00:00		64
2014-11-20 02:52:27+00:00		65
2014-11-20 02:57:27+00:00		66
2014-11-20 03:02:27+00:00		67
2014-11-20 09:01:27+00:00		68
2014-11-20 09:42:26+00:00		69
2014-11-20 11:03:27+00:00		70
2014-11-20 15:56:27+00:00		71
2014-11-20 16:00:27+00:00		72
2014-11-20 16:18:26+00:00		73
2014-11-20 19:05:26+00:00		74
2014-11-21 11:24:27+00:00		75
2014-11-22 07:24:27+00:00		76
2014-11-22 11:39:27+00:00		77
2014-11-22 15:44:27+00:00		78
2014-11-22 16:56:27+00:00		79
2014-11-22 17:11:26+00:00		80
2014-11-22 17:19:26+00:00		81
2014-11-22 21:39:27+00:00		82
2014-11-23 10:23:27+00:00		83
2014-11-23 10:26:26+00:00		84
2014-11-23 12:08:27+00:00		85
2014-11-23 17:34:26+00:00		86
2014-11-23 17:45:27+00:00		87
2014-11-23 22:12:26+00:00		88
2014-11-23 22:50:26+00:00		89
2014-11-24 00:11:27+00:00		90
2014-11-24 00:14:26+00:00		91
2014-11-24 00:55:27+00:00		92
2014-11-24 05:23:27+00:00		93
2014-11-24 10:12:27+00:00		94
2014-11-24 10:15:27+00:00		95
2014-11-24 10:38:26+00:00		96
2014-11-24 11:06:26+00:00		97
2014-11-24 11:08:27+00:00		98
2014-11-24 11:17:27+00:00		99
2014-11-24 11:19:26+00:00		100
2014-11-24 11:21:27+00:00		101
2014-11-24 11:22:26+00:00		102
2014-11-24 11:23:26+00:00		103
2014-11-24 11:24:27+00:00		104
2014-11-24 11:25:27+00:00		105
2014-11-24 11:25:27+00:00		106
2014-11-24 11:28:27+00:00		107
2014-11-24 11:28:27+00:00		108
2014-11-24 11:29:27+00:00		109
2014-11-24 11:33:27+00:00		110
2014-11-24 11:34:26+00:00		111
2014-11-24 11:35:26+00:00		112
2014-11-24 11:36:27+00:00		113
2014-11-24 11:38:27+00:00		114
2014-11-24 11:39:27+00:00		115
2014-11-24 11:40:27+00:00		116
2014-11-24 11:41:26+00:00		117
2014-11-24 11:42:26+00:00		118
2014-11-24 11:45:26+00:00		119
2014-11-24 11:45:27+00:00		120
2014-11-24 11:48:27+00:00		121
2014-11-24 11:48:27+00:00		122
2014-11-24 11:49:26+00:00		123
2014-11-24 11:49:26+00:00		124
2014-11-24 11:51:27+00:00		125
2014-11-24 11:53:26+00:00		126
2014-11-24 11:55:27+00:00		127
2014-11-24 11:56:27+00:00		128
2014-11-24 11:57:26+00:00		129
2014-11-24 11:58:26+00:00		130
2014-11-24 12:00:27+00:00		131
2014-11-24 12:04:27+00:00		132
2014-11-24 12:04:28+00:00		133
2014-11-24 12:05:26+00:00		134
2014-11-24 12:07:27+00:00		135
2014-11-24 12:09:26+00:00		136
2014-11-24 12:13:27+00:00		137
2014-11-24 12:13:27+00:00		138
2014-11-24 12:18:26+00:00		139
2014-11-24 12:19:26+00:00		140
2014-11-24 12:23:26+00:00		141
2014-11-24 12:24:27+00:00		142
2014-11-24 12:26:26+00:00		143
2014-11-24 12:26:27+00:00		144
2014-11-24 12:27:27+00:00		145
2014-11-24 12:29:27+00:00		146
2014-11-24 12:32:27+00:00		147
2014-11-24 12:37:26+00:00		148
2014-11-24 12:41:27+00:00		149
2014-11-24 12:43:27+00:00		150
2014-11-24 12:48:27+00:00		151
2014-11-24 12:54:26+00:00		152
2014-11-24 12:54:27+00:00		153
2014-11-24 12:57:27+00:00		154
2014-11-24 13:01:27+00:00		155
2014-11-24 13:04:27+00:00		156
2014-11-24 13:11:26+00:00		157
2014-11-24 13:13:27+00:00		158
2014-11-24 13:16:27+00:00		159
2014-11-24 13:21:27+00:00		160
2014-11-24 13:22:26+00:00		161
2014-11-24 13:23:26+00:00		162
2014-11-24 13:36:27+00:00		163
2014-11-24 13:42:27+00:00		164
2014-11-24 13:50:26+00:00		165
2014-11-24 13:52:27+00:00		166
2014-11-24 13:54:27+00:00		167
2014-11-24 14:23:27+00:00		168
2014-11-24 14:25:26+00:00		169
2014-11-24 14:26:27+00:00		170
2014-11-24 14:30:27+00:00		171
2014-11-24 16:00:27+00:00		172
2014-11-24 16:34:26+00:00		173
2014-11-24 16:47:27+00:00		174
2014-11-24 16:51:27+00:00		175
2014-11-24 20:01:26+00:00		176
2014-11-24 20:14:27+00:00		177
2014-11-24 21:05:27+00:00		178
2014-11-24 22:27:27+00:00		179
2014-11-24 22:35:27+00:00		180
2014-11-24 22:47:27+00:00		181
2014-11-24 22:50:27+00:00		182
2014-11-24 22:57:26+00:00		183
2014-11-25 09:38:26+00:00		184
2014-11-25 09:49:27+00:00		185
2014-11-25 10:05:27+00:00		186
2014-11-25 10:15:26+00:00		187
2014-11-25 10:19:27+00:00		188
2014-11-25 13:14:27+00:00		189
2014-11-25 21:00:27+00:00		190
2014-11-25 21:49:27+00:00		191
2014-11-26 14:04:26+00:00		192
2014-11-26 14:10:27+00:00		193
2014-11-26 14:14:27+00:00		194
2014-11-26 14:16:26+00:00		195
2014-11-26 16:05:27+00:00		196
2014-11-27 01:17:27+00:00		197
2014-11-27 12:23:26+00:00		198
2014-11-27 14:15:27+00:00		199
2014-11-27 16:39:26+00:00		200
2014-11-27 16:44:27+00:00		201
2014-11-27 17:49:27+00:00		202
2014-11-27 18:09:27+00:00		203
2014-11-27 19:45:26+00:00		204
2014-11-27 19:59:27+00:00		205
2014-11-27 20:03:27+00:00		206
2014-11-27 21:20:27+00:00		207
2014-11-27 21:43:26+00:00		208
2014-11-27 22:11:26+00:00		209
2014-11-27 22:13:27+00:00		210
2014-11-27 22:17:27+00:00		211
2014-11-27 22:26:26+00:00		212
2014-11-27 22:49:27+00:00		213
2014-11-27 22:50:26+00:00		214
2014-11-27 23:11:26+00:00		215
2014-11-27 23:27:26+00:00		216
2014-11-27 23:37:27+00:00		217
2014-11-27 23:44:27+00:00		218
2014-11-27 23:50:26+00:00		219
2014-11-27 23:51:26+00:00		220
2014-11-27 23:56:27+00:00		221
2014-11-28 00:00:27+00:00		222
2014-11-28 00:04:27+00:00		223
2014-11-28 00:44:27+00:00		224
2014-11-28 01:01:27+00:00		225
2014-11-28 01:33:26+00:00		226
2014-11-28 01:57:26+00:00		227
2014-11-28 02:04:27+00:00		228
2014-11-28 02:08:27+00:00		229
2014-11-28 09:53:27+00:00		230
2014-11-28 12:11:26+00:00		231
2014-11-28 12:17:27+00:00		232
2014-11-28 12:34:26+00:00		233
2014-11-28 12:52:27+00:00		234
2014-11-28 13:13:27+00:00		235
2014-11-28 13:57:27+00:00		236
2014-11-28 14:03:28+00:00		237
2014-11-28 16:00:27+00:00		238
2014-12-01 05:05:27+00:00		239
2014-12-03 22:10:27+00:00		240
2014-12-15 16:30:26+00:00		241
2014-12-15 16:36:26+00:00		242
2014-12-16 12:41:27+00:00		243
2014-12-17 13:30:27+00:00		244
2014-12-18 14:05:27+00:00		245
2014-12-21 09:48:28+00:00		246
2014-12-24 12:41:27+00:00		247
2014-12-24 19:45:27+00:00		248
2014-12-27 11:54:27+00:00		249
2014-12-29 02:19:27+00:00		250
2015-01-02 22:48:27+00:00		251
2015-01-03 07:26:28+00:00		252
2015-01-03 16:27:26+00:00		253
2015-01-03 16:38:27+00:00		254
2015-01-10 11:53:27+00:00		255
2015-01-10 11:56:27+00:00		256
2015-01-10 14:02:27+00:00		257
2015-01-10 14:50:26+00:00		258
2015-01-10 14:51:27+00:00		259
2015-01-10 14:56:26+00:00		260
2015-01-10 16:43:26+00:00		261
2015-01-10 17:08:26+00:00		262
2015-01-10 17:13:27+00:00		263
2015-01-10 17:21:26+00:00		264
2015-01-10 17:26:27+00:00		265
2015-01-10 17:32:27+00:00		266
2015-01-10 17:35:27+00:00		267
2015-01-10 19:52:27+00:00		268
2015-01-10 22:59:26+00:00		269
2015-01-10 23:05:26+00:00		270
2015-01-10 23:15:26+00:00		271
2015-01-10 23:18:26+00:00		272



Assignment: training8
2014-11-17 10:43:27+00:00		1
2014-11-18 09:11:27+00:00		2
2014-11-18 10:44:27+00:00		3
2014-11-18 16:58:27+00:00		4
2014-11-18 17:30:26+00:00		5
2014-11-20 02:25:27+00:00		6
2014-11-24 04:18:27+00:00		7
2014-11-24 09:33:27+00:00		8
2014-11-24 10:45:26+00:00		9
2014-11-24 11:30:26+00:00		10
2014-11-24 11:34:26+00:00		11
2014-11-24 15:55:26+00:00		12
2014-11-24 16:45:26+00:00		13
2014-11-24 17:03:27+00:00		14
2014-11-24 18:50:27+00:00		15
2014-11-24 18:56:26+00:00		16
2014-11-24 20:06:27+00:00		17
2014-11-24 20:21:27+00:00		18
2014-11-25 09:49:27+00:00		19
2014-11-25 13:03:26+00:00		20
2014-11-25 13:10:27+00:00		21
2014-11-25 13:14:27+00:00		22
2014-11-26 15:48:27+00:00		23
2014-11-26 16:39:26+00:00		24
2014-11-26 16:53:27+00:00		25
2014-11-26 17:18:27+00:00		26
2014-11-26 17:37:26+00:00		27
2014-11-26 21:38:26+00:00		28
2014-11-27 01:39:26+00:00		29
2014-11-27 01:50:27+00:00		30
2014-11-27 02:12:26+00:00		31
2014-11-27 02:18:27+00:00		32
2014-11-27 02:18:27+00:00		33
2014-11-27 02:23:26+00:00		34
2014-11-27 02:26:27+00:00		35
2014-11-27 02:36:27+00:00		36
2014-11-27 02:47:27+00:00		37
2014-11-27 02:52:27+00:00		38
2014-11-27 02:57:27+00:00		39
2014-11-27 02:57:27+00:00		40
2014-11-27 03:01:27+00:00		41
2014-11-27 03:02:26+00:00		42
2014-11-27 04:38:26+00:00		43
2014-11-27 06:46:27+00:00		44
2014-11-28 00:49:27+00:00		45
2014-11-28 00:50:26+00:00		46
2014-11-28 14:03:27+00:00		47
2014-11-28 15:15:26+00:00		48
2014-11-28 15:37:26+00:00		49
2014-11-28 15:43:27+00:00		50
2014-11-28 15:50:27+00:00		51
2014-11-28 15:56:26+00:00		52
2014-11-28 16:28:26+00:00		53
2014-11-28 18:03:27+00:00		54
2014-11-28 21:53:27+00:00		55
2014-11-28 22:11:26+00:00		56
2014-11-29 02:07:27+00:00		57
2014-11-29 02:14:27+00:00		58
2014-11-29 14:43:28+00:00		59
2014-11-29 19:18:27+00:00		60
2014-11-29 19:30:26+00:00		61
2014-11-29 19:33:26+00:00		62
2014-11-29 21:09:27+00:00		63
2014-11-29 21:13:27+00:00		64
2014-11-29 21:18:27+00:00		65
2014-11-29 21:19:26+00:00		66
2014-11-29 21:23:26+00:00		67
2014-11-29 21:28:26+00:00		68
2014-11-29 21:39:26+00:00		69
2014-11-30 03:36:27+00:00		70
2014-11-30 13:03:27+00:00		71
2014-11-30 13:43:27+00:00		72
2014-11-30 13:46:27+00:00		73
2014-11-30 14:02:27+00:00		74
2014-11-30 16:20:27+00:00		75
2014-11-30 17:36:26+00:00		76
2014-11-30 18:14:27+00:00		77
2014-11-30 18:17:27+00:00		78
2014-11-30 18:18:27+00:00		79
2014-11-30 18:25:27+00:00		80
2014-11-30 18:26:27+00:00		81
2014-11-30 18:31:26+00:00		82
2014-11-30 18:34:26+00:00		83
2014-11-30 18:39:26+00:00		84
2014-11-30 20:42:27+00:00		85
2014-11-30 20:47:26+00:00		86
2014-11-30 21:05:27+00:00		87
2014-11-30 21:23:26+00:00		88
2014-11-30 21:59:26+00:00		89
2014-11-30 22:02:26+00:00		90
2014-11-30 22:33:27+00:00		91
2014-12-01 00:34:26+00:00		92
2014-12-01 00:53:26+00:00		93
2014-12-01 00:57:26+00:00		94
2014-12-01 06:23:27+00:00		95
2014-12-01 11:00:26+00:00		96
2014-12-01 11:04:26+00:00		97
2014-12-01 11:06:27+00:00		98
2014-12-01 11:11:27+00:00		99
2014-12-01 11:12:26+00:00		100
2014-12-01 11:14:27+00:00		101
2014-12-01 11:14:27+00:00		102
2014-12-01 11:14:27+00:00		103
2014-12-01 11:15:27+00:00		104
2014-12-01 11:15:27+00:00		105
2014-12-01 11:15:28+00:00		106
2014-12-01 11:17:26+00:00		107
2014-12-01 11:19:27+00:00		108
2014-12-01 11:19:27+00:00		109
2014-12-01 11:23:27+00:00		110
2014-12-01 11:24:26+00:00		111
2014-12-01 11:31:27+00:00		112
2014-12-01 11:32:26+00:00		113
2014-12-01 11:33:26+00:00		114
2014-12-01 11:34:27+00:00		115
2014-12-01 11:34:27+00:00		116
2014-12-01 11:38:27+00:00		117
2014-12-01 11:40:26+00:00		118
2014-12-01 11:41:26+00:00		119
2014-12-01 11:50:27+00:00		120
2014-12-01 11:53:26+00:00		121
2014-12-01 11:54:27+00:00		122
2014-12-01 12:02:29+00:00		123
2014-12-01 12:03:28+00:00		124
2014-12-01 12:14:27+00:00		125
2014-12-01 12:18:27+00:00		126
2014-12-01 12:19:26+00:00		127
2014-12-01 12:19:26+00:00		128
2014-12-01 12:19:27+00:00		129
2014-12-01 12:19:27+00:00		130
2014-12-01 12:22:27+00:00		131
2014-12-01 12:23:26+00:00		132
2014-12-01 12:26:27+00:00		133
2014-12-01 12:35:26+00:00		134
2014-12-01 12:36:26+00:00		135
2014-12-01 12:39:26+00:00		136
2014-12-01 12:40:26+00:00		137
2014-12-01 12:43:26+00:00		138
2014-12-01 12:45:27+00:00		139
2014-12-01 12:46:27+00:00		140
2014-12-01 12:52:26+00:00		141
2014-12-01 12:53:27+00:00		142
2014-12-01 12:56:26+00:00		143
2014-12-01 13:03:26+00:00		144
2014-12-01 13:24:28+00:00		145
2014-12-01 13:40:27+00:00		146
2014-12-01 13:44:29+00:00		147
2014-12-01 13:49:27+00:00		148
2014-12-01 13:51:26+00:00		149
2014-12-01 14:18:26+00:00		150
2014-12-01 17:18:26+00:00		151
2014-12-01 17:22:26+00:00		152
2014-12-01 18:23:28+00:00		153
2014-12-01 19:40:27+00:00		154
2014-12-01 20:33:26+00:00		155
2014-12-01 21:37:26+00:00		156
2014-12-01 21:45:26+00:00		157
2014-12-01 21:48:26+00:00		158
2014-12-01 21:53:26+00:00		159
2014-12-01 22:14:27+00:00		160
2014-12-01 22:15:26+00:00		161
2014-12-01 23:15:27+00:00		162
2014-12-01 23:24:28+00:00		163
2014-12-01 23:59:27+00:00		164
2014-12-02 10:10:26+00:00		165
2014-12-02 10:53:26+00:00		166
2014-12-02 10:59:27+00:00		167
2014-12-02 15:30:26+00:00		168
2014-12-02 15:40:27+00:00		169
2014-12-02 15:49:27+00:00		170
2014-12-02 16:48:27+00:00		171
2014-12-02 16:49:27+00:00		172
2014-12-02 16:53:27+00:00		173
2014-12-02 19:08:27+00:00		174
2014-12-02 20:17:27+00:00		175
2014-12-02 21:29:26+00:00		176
2014-12-02 21:41:26+00:00		177
2014-12-02 21:44:26+00:00		178
2014-12-02 21:47:27+00:00		179
2014-12-02 21:50:27+00:00		180
2014-12-02 22:35:26+00:00		181
2014-12-03 00:05:27+00:00		182
2014-12-03 05:09:27+00:00		183
2014-12-03 07:41:27+00:00		184
2014-12-03 08:59:26+00:00		185
2014-12-03 09:02:27+00:00		186
2014-12-03 09:20:27+00:00		187
2014-12-03 09:44:27+00:00		188
2014-12-03 09:47:27+00:00		189
2014-12-03 12:34:27+00:00		190
2014-12-03 13:31:27+00:00		191
2014-12-03 13:35:27+00:00		192
2014-12-03 13:43:27+00:00		193
2014-12-03 13:53:26+00:00		194
2014-12-03 14:10:27+00:00		195
2014-12-03 14:27:26+00:00		196
2014-12-03 15:05:27+00:00		197
2014-12-03 15:06:26+00:00		198
2014-12-03 15:11:26+00:00		199
2014-12-03 15:21:26+00:00		200
2014-12-03 16:10:27+00:00		201
2014-12-03 16:44:27+00:00		202
2014-12-03 16:44:28+00:00		203
2014-12-03 18:13:27+00:00		204
2014-12-03 18:14:26+00:00		205
2014-12-03 19:00:28+00:00		206
2014-12-03 19:04:26+00:00		207
2014-12-03 19:24:27+00:00		208
2014-12-03 19:29:27+00:00		209
2014-12-03 19:51:27+00:00		210
2014-12-03 20:15:27+00:00		211
2014-12-03 21:28:27+00:00		212
2014-12-03 21:32:26+00:00		213
2014-12-03 21:37:26+00:00		214
2014-12-03 22:19:26+00:00		215
2014-12-03 22:32:27+00:00		216
2014-12-03 22:38:26+00:00		217
2014-12-04 01:19:27+00:00		218
2014-12-04 01:49:27+00:00		219
2014-12-04 02:33:27+00:00		220
2014-12-04 02:36:27+00:00		221
2014-12-04 13:05:27+00:00		222
2014-12-04 13:16:27+00:00		223
2014-12-04 13:23:27+00:00		224
2014-12-04 13:32:27+00:00		225
2014-12-04 14:29:27+00:00		226
2014-12-04 15:59:27+00:00		227
2014-12-04 16:07:27+00:00		228
2014-12-04 16:17:26+00:00		229
2014-12-04 16:35:26+00:00		230
2014-12-04 17:32:26+00:00		231
2014-12-04 17:47:26+00:00		232
2014-12-04 17:51:26+00:00		233
2014-12-04 18:01:26+00:00		234
2014-12-04 18:02:26+00:00		235
2014-12-04 18:26:27+00:00		236
2014-12-04 18:39:27+00:00		237
2014-12-04 18:40:26+00:00		238
2014-12-04 19:03:26+00:00		239
2014-12-04 19:17:27+00:00		240
2014-12-04 19:36:27+00:00		241
2014-12-04 19:42:26+00:00		242
2014-12-04 20:09:27+00:00		243
2014-12-04 20:25:27+00:00		244
2014-12-04 20:25:27+00:00		245
2014-12-04 21:12:26+00:00		246
2014-12-04 21:27:26+00:00		247
2014-12-04 23:32:27+00:00		248
2014-12-04 23:41:27+00:00		249
2014-12-05 00:05:26+00:00		250
2014-12-05 03:46:26+00:00		251
2014-12-05 08:37:27+00:00		252
2014-12-05 12:33:27+00:00		253
2014-12-05 15:08:27+00:00		254
2014-12-05 16:57:26+00:00		255
2014-12-08 13:02:26+00:00		256
2014-12-08 13:02:27+00:00		257
2014-12-09 08:07:27+00:00		258
2014-12-11 18:30:27+00:00		259
2014-12-11 18:34:26+00:00		260
2014-12-11 18:43:27+00:00		261
2014-12-11 19:21:27+00:00		262
2014-12-13 04:19:28+00:00		263
2014-12-13 04:36:27+00:00		264
2014-12-16 15:48:27+00:00		265
2014-12-16 16:03:26+00:00		266
2014-12-20 15:15:28+00:00		267
2014-12-20 16:25:27+00:00		268
2014-12-25 16:55:27+00:00		269
2014-12-25 20:33:26+00:00		270
2014-12-25 20:36:26+00:00		271
2014-12-25 20:44:27+00:00		272
2014-12-27 11:02:27+00:00		273
2014-12-27 17:52:27+00:00		274
2014-12-27 18:19:27+00:00		275
2014-12-29 13:01:27+00:00		276
2014-12-30 17:25:27+00:00		277
2014-12-31 00:28:29+00:00		278
2015-01-02 03:40:27+00:00		279
2015-01-03 10:19:26+00:00		280
2015-01-03 13:21:27+00:00		281
2015-01-03 16:28:26+00:00		282
2015-01-10 11:40:26+00:00		283
2015-01-10 11:45:26+00:00		284
2015-01-10 21:14:26+00:00		285
2015-01-10 21:37:27+00:00		286
2015-01-11 05:24:27+00:00		287
2015-01-11 07:29:27+00:00		288
2015-01-11 12:51:27+00:00		289
2015-01-11 14:23:26+00:00		290
2015-01-11 15:36:27+00:00		291
2015-01-11 15:41:27+00:00		292
2015-01-11 15:45:27+00:00		293



Assignment: training9
2014-11-24 13:14:26+00:00		1
2014-11-24 22:04:26+00:00		2
2014-11-24 22:10:27+00:00		3
2014-11-25 09:57:27+00:00		4
2014-11-25 10:10:26+00:00		5
2014-11-25 10:14:27+00:00		6
2014-11-25 10:14:27+00:00		7
2014-11-27 15:54:26+00:00		8
2014-11-27 16:03:27+00:00		9
2014-11-27 16:25:27+00:00		10
2014-11-30 16:47:27+00:00		11
2014-11-30 16:54:26+00:00		12
2014-11-30 16:58:26+00:00		13
2014-12-01 09:23:27+00:00		14
2014-12-01 10:33:26+00:00		15
2014-12-01 10:38:26+00:00		16
2014-12-01 12:38:27+00:00		17
2014-12-01 19:33:27+00:00		18
2014-12-02 13:15:27+00:00		19
2014-12-02 13:18:26+00:00		20
2014-12-02 13:23:27+00:00		21
2014-12-02 23:10:26+00:00		22
2014-12-03 11:50:27+00:00		23
2014-12-03 12:07:27+00:00		24
2014-12-03 12:09:26+00:00		25
2014-12-03 16:40:27+00:00		26
2014-12-03 17:16:27+00:00		27
2014-12-03 17:27:27+00:00		28
2014-12-04 09:08:26+00:00		29
2014-12-04 11:43:26+00:00		30
2014-12-04 17:16:27+00:00		31
2014-12-04 18:55:26+00:00		32
2014-12-04 20:20:27+00:00		33
2014-12-04 20:57:26+00:00		34
2014-12-04 21:07:26+00:00		35
2014-12-05 16:14:27+00:00		36
2014-12-05 19:19:27+00:00		37
2014-12-05 19:23:27+00:00		38
2014-12-06 15:51:27+00:00		39
2014-12-06 16:57:26+00:00		40
2014-12-06 17:04:26+00:00		41
2014-12-06 17:16:27+00:00		42
2014-12-06 17:48:27+00:00		43
2014-12-06 19:14:26+00:00		44
2014-12-06 19:20:27+00:00		45
2014-12-06 19:27:27+00:00		46
2014-12-07 16:50:26+00:00		47
2014-12-07 17:11:27+00:00		48
2014-12-08 00:31:26+00:00		49
2014-12-08 00:41:27+00:00		50
2014-12-08 07:02:27+00:00		51
2014-12-08 07:22:26+00:00		52
2014-12-08 07:58:27+00:00		53
2014-12-08 11:18:27+00:00		54
2014-12-08 11:38:26+00:00		55
2014-12-08 11:42:26+00:00		56
2014-12-08 11:46:26+00:00		57
2014-12-08 11:53:27+00:00		58
2014-12-08 11:56:27+00:00		59
2014-12-08 11:58:27+00:00		60
2014-12-08 12:04:26+00:00		61
2014-12-08 12:15:26+00:00		62
2014-12-08 12:19:26+00:00		63
2014-12-08 12:21:27+00:00		64
2014-12-08 12:22:26+00:00		65
2014-12-08 12:24:27+00:00		66
2014-12-08 12:40:27+00:00		67
2014-12-08 12:41:26+00:00		68
2014-12-08 12:43:27+00:00		69
2014-12-08 12:46:27+00:00		70
2014-12-08 12:54:27+00:00		71
2014-12-08 12:54:28+00:00		72
2014-12-08 13:00:27+00:00		73
2014-12-08 13:20:26+00:00		74
2014-12-08 13:25:26+00:00		75
2014-12-08 13:26:27+00:00		76
2014-12-08 13:34:27+00:00		77
2014-12-08 13:35:27+00:00		78
2014-12-08 13:45:26+00:00		79
2014-12-08 15:04:27+00:00		80
2014-12-08 15:06:26+00:00		81
2014-12-08 15:08:27+00:00		82
2014-12-08 15:11:27+00:00		83
2014-12-08 15:39:26+00:00		84
2014-12-08 16:07:26+00:00		85
2014-12-08 16:10:27+00:00		86
2014-12-08 16:35:27+00:00		87
2014-12-08 17:08:27+00:00		88
2014-12-08 17:26:27+00:00		89
2014-12-08 18:10:27+00:00		90
2014-12-08 18:29:27+00:00		91
2014-12-08 21:31:26+00:00		92
2014-12-08 21:36:27+00:00		93
2014-12-09 00:05:26+00:00		94
2014-12-09 00:16:26+00:00		95
2014-12-09 00:31:27+00:00		96
2014-12-09 00:33:26+00:00		97
2014-12-09 00:47:27+00:00		98
2014-12-09 09:42:26+00:00		99
2014-12-09 10:06:27+00:00		100
2014-12-09 11:54:26+00:00		101
2014-12-09 13:22:26+00:00		102
2014-12-09 13:29:26+00:00		103
2014-12-09 14:03:27+00:00		104
2014-12-09 14:12:27+00:00		105
2014-12-09 15:26:26+00:00		106
2014-12-09 15:52:26+00:00		107
2014-12-09 16:06:27+00:00		108
2014-12-09 16:16:27+00:00		109
2014-12-09 16:23:27+00:00		110
2014-12-09 16:24:27+00:00		111
2014-12-09 16:49:27+00:00		112
2014-12-09 17:08:27+00:00		113
2014-12-09 17:13:26+00:00		114
2014-12-09 17:17:26+00:00		115
2014-12-09 18:23:27+00:00		116
2014-12-09 18:38:27+00:00		117
2014-12-09 18:55:26+00:00		118
2014-12-09 19:20:26+00:00		119
2014-12-09 19:33:27+00:00		120
2014-12-09 19:44:27+00:00		121
2014-12-09 19:56:27+00:00		122
2014-12-09 20:07:26+00:00		123
2014-12-09 20:48:27+00:00		124
2014-12-09 21:03:26+00:00		125
2014-12-09 23:33:26+00:00		126
2014-12-10 01:42:27+00:00		127
2014-12-10 14:23:27+00:00		128
2014-12-10 14:27:27+00:00		129
2014-12-10 14:33:26+00:00		130
2014-12-10 14:33:27+00:00		131
2014-12-10 14:37:27+00:00		132
2014-12-10 14:42:28+00:00		133
2014-12-10 14:58:26+00:00		134
2014-12-10 15:14:27+00:00		135
2014-12-10 15:21:27+00:00		136
2014-12-10 15:22:26+00:00		137
2014-12-10 15:27:27+00:00		138
2014-12-10 15:28:27+00:00		139
2014-12-10 15:29:26+00:00		140
2014-12-10 15:45:27+00:00		141
2014-12-10 15:48:27+00:00		142
2014-12-10 15:55:26+00:00		143
2014-12-10 16:10:27+00:00		144
2014-12-10 16:15:26+00:00		145
2014-12-10 16:17:27+00:00		146
2014-12-10 16:19:27+00:00		147
2014-12-10 16:27:27+00:00		148
2014-12-10 16:41:26+00:00		149
2014-12-10 16:56:27+00:00		150
2014-12-10 16:58:26+00:00		151
2014-12-10 18:36:26+00:00		152
2014-12-10 23:08:27+00:00		153
2014-12-10 23:17:26+00:00		154
2014-12-11 02:00:27+00:00		155
2014-12-11 02:09:26+00:00		156
2014-12-11 02:10:27+00:00		157
2014-12-11 02:16:28+00:00		158
2014-12-11 02:24:26+00:00		159
2014-12-11 02:30:27+00:00		160
2014-12-11 02:37:26+00:00		161
2014-12-11 02:37:27+00:00		162
2014-12-11 02:41:26+00:00		163
2014-12-11 02:46:27+00:00		164
2014-12-11 02:46:28+00:00		165
2014-12-11 02:50:26+00:00		166
2014-12-11 02:53:27+00:00		167
2014-12-11 03:00:27+00:00		168
2014-12-11 03:01:26+00:00		169
2014-12-11 03:15:26+00:00		170
2014-12-11 05:55:27+00:00		171
2014-12-11 05:59:27+00:00		172
2014-12-11 06:10:27+00:00		173
2014-12-11 06:16:27+00:00		174
2014-12-11 08:51:28+00:00		175
2014-12-11 08:57:27+00:00		176
2014-12-11 09:28:26+00:00		177
2014-12-11 11:06:27+00:00		178
2014-12-11 11:20:27+00:00		179
2014-12-11 11:26:27+00:00		180
2014-12-11 11:26:27+00:00		181
2014-12-11 11:38:27+00:00		182
2014-12-11 14:37:26+00:00		183
2014-12-11 16:08:26+00:00		184
2014-12-11 16:33:26+00:00		185
2014-12-11 16:35:27+00:00		186
2014-12-11 16:39:26+00:00		187
2014-12-11 16:46:26+00:00		188
2014-12-11 16:53:26+00:00		189
2014-12-11 17:10:27+00:00		190
2014-12-11 17:23:27+00:00		191
2014-12-11 17:27:27+00:00		192
2014-12-11 17:42:27+00:00		193
2014-12-11 18:27:27+00:00		194
2014-12-11 19:04:27+00:00		195
2014-12-11 19:09:26+00:00		196
2014-12-11 19:18:27+00:00		197
2014-12-11 19:25:27+00:00		198
2014-12-11 20:47:27+00:00		199
2014-12-11 20:49:26+00:00		200
2014-12-11 20:52:26+00:00		201
2014-12-11 21:05:26+00:00		202
2014-12-11 21:09:26+00:00		203
2014-12-11 21:10:26+00:00		204
2014-12-11 21:26:26+00:00		205
2014-12-11 22:01:26+00:00		206
2014-12-11 22:48:27+00:00		207
2014-12-11 23:33:27+00:00		208
2014-12-12 08:22:28+00:00		209
2014-12-12 08:31:27+00:00		210
2014-12-12 08:38:27+00:00		211
2014-12-12 10:20:26+00:00		212
2014-12-12 11:08:27+00:00		213
2014-12-12 11:55:26+00:00		214
2014-12-12 12:07:27+00:00		215
2014-12-12 12:55:26+00:00		216
2014-12-12 13:14:27+00:00		217
2014-12-12 13:17:28+00:00		218
2014-12-12 13:51:27+00:00		219
2014-12-12 15:05:27+00:00		220
2014-12-12 15:30:27+00:00		221
2014-12-12 15:35:27+00:00		222
2014-12-12 15:55:27+00:00		223
2014-12-15 04:51:27+00:00		224
2014-12-16 17:15:27+00:00		225
2014-12-20 17:33:26+00:00		226
2014-12-27 21:03:27+00:00		227
2014-12-29 14:49:27+00:00		228
2015-01-02 04:00:27+00:00		229
2015-01-02 04:17:27+00:00		230
2015-01-02 04:21:26+00:00		231
2015-01-02 04:28:27+00:00		232
2015-01-02 04:32:27+00:00		233
2015-01-02 05:32:27+00:00		234
2015-01-02 05:39:27+00:00		235
2015-01-02 05:43:27+00:00		236
2015-01-03 10:30:27+00:00		237
2015-01-10 12:21:27+00:00		238
2015-01-10 13:27:27+00:00		239
2015-01-11 01:17:27+00:00		240
2015-01-11 07:53:26+00:00		241
2015-01-11 08:01:27+00:00		242
2015-01-11 15:59:26+00:00		243
2015-01-11 16:07:26+00:00		244
2015-01-11 17:33:27+00:00		245
2015-01-11 19:55:27+00:00		246
2015-01-11 20:47:27+00:00		247
2015-01-11 20:51:27+00:00		248
2015-01-12 07:20:26+00:00		249



Assignment: training10
2014-12-02 09:06:27+00:00		1
2014-12-02 09:17:26+00:00		2
2014-12-02 09:25:26+00:00		3
2014-12-02 09:40:26+00:00		4
2014-12-02 09:41:27+00:00		5
2014-12-02 12:18:27+00:00		6
2014-12-02 12:22:26+00:00		7
2014-12-02 20:58:26+00:00		8
2014-12-02 21:45:26+00:00		9
2014-12-02 22:11:26+00:00		10
2014-12-03 16:46:26+00:00		11
2014-12-05 12:17:27+00:00		12
2014-12-05 12:27:28+00:00		13
2014-12-05 12:31:26+00:00		14
2014-12-05 12:39:27+00:00		15
2014-12-05 12:44:27+00:00		16
2014-12-06 15:44:27+00:00		17
2014-12-09 09:16:26+00:00		18
2014-12-09 09:25:27+00:00		19
2014-12-09 09:49:26+00:00		20
2014-12-09 12:44:27+00:00		21
2014-12-09 12:47:27+00:00		22
2014-12-09 12:50:27+00:00		23
2014-12-09 12:54:27+00:00		24
2014-12-09 13:07:26+00:00		25
2014-12-09 13:13:27+00:00		26
2014-12-09 13:20:27+00:00		27
2014-12-09 13:49:27+00:00		28
2014-12-09 16:23:27+00:00		29
2014-12-09 19:10:26+00:00		30
2014-12-09 19:14:27+00:00		31
2014-12-10 11:00:26+00:00		32
2014-12-10 11:05:27+00:00		33
2014-12-10 11:28:27+00:00		34
2014-12-10 13:40:27+00:00		35
2014-12-10 16:19:27+00:00		36
2014-12-10 16:28:27+00:00		37
2014-12-10 16:35:27+00:00		38
2014-12-10 16:38:27+00:00		39
2014-12-10 16:43:26+00:00		40
2014-12-10 17:36:27+00:00		41
2014-12-10 18:11:27+00:00		42
2014-12-11 01:52:27+00:00		43
2014-12-11 02:23:26+00:00		44
2014-12-11 02:26:27+00:00		45
2014-12-11 02:46:27+00:00		46
2014-12-11 02:47:26+00:00		47
2014-12-11 12:39:27+00:00		48
2014-12-11 15:50:26+00:00		49
2014-12-11 23:24:27+00:00		50
2014-12-11 23:38:27+00:00		51
2014-12-11 23:41:27+00:00		52
2014-12-12 00:23:27+00:00		53
2014-12-12 22:43:27+00:00		54
2014-12-14 11:44:28+00:00		55
2014-12-14 11:52:27+00:00		56
2014-12-14 12:10:27+00:00		57
2014-12-14 14:52:26+00:00		58
2014-12-14 22:57:26+00:00		59
2014-12-15 12:57:26+00:00		60
2014-12-15 13:12:27+00:00		61
2014-12-15 15:19:27+00:00		62
2014-12-15 15:53:27+00:00		63
2014-12-15 15:58:27+00:00		64
2014-12-15 16:29:26+00:00		65
2014-12-15 16:45:27+00:00		66
2014-12-15 16:51:27+00:00		67
2014-12-15 17:23:26+00:00		68
2014-12-15 17:26:26+00:00		69
2014-12-15 17:30:26+00:00		70
2014-12-15 17:33:26+00:00		71
2014-12-15 17:40:26+00:00		72
2014-12-15 17:50:26+00:00		73
2014-12-16 02:51:28+00:00		74
2014-12-16 03:01:27+00:00		75
2014-12-16 07:13:27+00:00		76
2014-12-16 14:07:27+00:00		77
2014-12-16 14:14:27+00:00		78
2014-12-16 14:19:27+00:00		79
2014-12-16 14:29:27+00:00		80
2014-12-16 18:53:26+00:00		81
2014-12-16 18:58:27+00:00		82
2014-12-16 19:01:27+00:00		83
2014-12-16 19:07:27+00:00		84
2014-12-16 19:13:26+00:00		85
2014-12-16 19:24:27+00:00		86
2014-12-16 19:39:27+00:00		87
2014-12-16 22:34:26+00:00		88
2014-12-16 22:59:27+00:00		89
2014-12-17 10:25:28+00:00		90
2014-12-17 10:40:26+00:00		91
2014-12-17 10:43:27+00:00		92
2014-12-17 10:52:27+00:00		93
2014-12-17 10:58:27+00:00		94
2014-12-17 11:01:27+00:00		95
2014-12-17 15:06:27+00:00		96
2014-12-17 17:16:27+00:00		97
2014-12-17 20:44:26+00:00		98
2014-12-18 00:54:26+00:00		99
2014-12-18 01:10:26+00:00		100
2014-12-18 01:22:27+00:00		101
2014-12-18 01:30:26+00:00		102
2014-12-18 01:48:27+00:00		103
2014-12-18 02:12:27+00:00		104
2014-12-18 02:24:27+00:00		105
2014-12-18 02:30:27+00:00		106
2014-12-18 02:34:27+00:00		107
2014-12-18 02:37:27+00:00		108
2014-12-18 03:08:27+00:00		109
2014-12-18 06:50:28+00:00		110
2014-12-18 06:59:27+00:00		111
2014-12-18 11:20:27+00:00		112
2014-12-18 12:37:26+00:00		113
2014-12-18 12:42:27+00:00		114
2014-12-18 12:47:26+00:00		115
2014-12-18 13:33:27+00:00		116
2014-12-18 13:54:27+00:00		117
2014-12-18 14:02:26+00:00		118
2014-12-18 14:39:26+00:00		119
2014-12-18 14:40:26+00:00		120
2014-12-18 14:53:26+00:00		121
2014-12-18 14:57:27+00:00		122
2014-12-18 15:08:27+00:00		123
2014-12-18 15:19:26+00:00		124
2014-12-18 15:28:27+00:00		125
2014-12-18 17:00:27+00:00		126
2014-12-18 17:43:27+00:00		127
2014-12-18 19:28:26+00:00		128
2014-12-18 19:34:26+00:00		129
2014-12-19 13:24:27+00:00		130
2014-12-19 13:33:27+00:00		131
2014-12-19 13:46:27+00:00		132
2014-12-19 14:07:26+00:00		133
2014-12-20 14:18:27+00:00		134
2014-12-20 14:23:27+00:00		135
2014-12-20 14:37:26+00:00		136
2014-12-20 14:47:27+00:00		137
2014-12-20 15:07:27+00:00		138
2014-12-20 21:20:27+00:00		139
2014-12-21 15:53:26+00:00		140
2014-12-21 16:01:27+00:00		141
2014-12-21 16:18:27+00:00		142
2014-12-21 16:24:26+00:00		143
2014-12-22 10:54:28+00:00		144
2014-12-23 11:34:27+00:00		145
2014-12-23 12:33:27+00:00		146
2014-12-23 14:59:27+00:00		147
2014-12-23 15:17:27+00:00		148
2014-12-23 15:41:26+00:00		149
2014-12-23 16:31:26+00:00		150
2014-12-23 16:32:26+00:00		151
2014-12-23 16:36:27+00:00		152
2014-12-24 12:30:27+00:00		153
2014-12-24 13:52:27+00:00		154
2014-12-24 14:05:26+00:00		155
2014-12-24 14:16:27+00:00		156
2014-12-26 21:04:26+00:00		157
2014-12-27 21:25:26+00:00		158
2014-12-28 14:20:27+00:00		159
2014-12-28 14:26:27+00:00		160
2014-12-28 14:46:27+00:00		161
2014-12-28 14:51:26+00:00		162
2014-12-28 14:54:27+00:00		163
2014-12-28 14:57:27+00:00		164
2014-12-28 15:06:27+00:00		165
2014-12-29 05:01:27+00:00		166
2014-12-29 11:03:26+00:00		167
2014-12-29 11:10:27+00:00		168
2014-12-29 11:20:27+00:00		169
2014-12-29 11:46:27+00:00		170
2014-12-29 14:48:27+00:00		171
2014-12-29 14:52:27+00:00		172
2014-12-29 14:55:27+00:00		173
2014-12-29 15:11:27+00:00		174
2014-12-29 15:13:26+00:00		175
2014-12-29 15:15:27+00:00		176
2014-12-29 15:16:26+00:00		177
2014-12-29 17:58:28+00:00		178
2014-12-29 18:06:27+00:00		179
2014-12-30 10:04:28+00:00		180
2014-12-30 16:34:27+00:00		181
2014-12-30 20:12:26+00:00		182
2014-12-30 20:17:27+00:00		183
2014-12-30 20:20:27+00:00		184
2014-12-30 20:23:27+00:00		185
2014-12-30 20:47:27+00:00		186
2014-12-30 20:58:26+00:00		187
2015-01-01 12:45:28+00:00		188
2015-01-02 07:01:27+00:00		189
2015-01-02 08:59:27+00:00		190
2015-01-02 09:03:26+00:00		191
2015-01-02 13:58:27+00:00		192
2015-01-02 14:05:26+00:00		193
2015-01-02 14:15:26+00:00		194
2015-01-02 15:34:27+00:00		195
2015-01-02 15:39:27+00:00		196
2015-01-02 15:48:27+00:00		197
2015-01-02 16:24:27+00:00		198
2015-01-02 16:56:27+00:00		199
2015-01-02 17:00:27+00:00		200
2015-01-03 10:11:27+00:00		201
2015-01-03 21:43:27+00:00		202
2015-01-04 12:34:27+00:00		203
2015-01-04 13:45:26+00:00		204
2015-01-04 13:46:27+00:00		205
2015-01-04 14:50:27+00:00		206
2015-01-04 16:38:26+00:00		207
2015-01-04 19:58:27+00:00		208
2015-01-04 20:01:27+00:00		209
2015-01-04 20:10:26+00:00		210
2015-01-04 20:14:27+00:00		211
2015-01-04 20:21:27+00:00		212
2015-01-04 20:23:26+00:00		213
2015-01-04 20:30:26+00:00		214
2015-01-05 00:26:26+00:00		215
2015-01-05 09:44:26+00:00		216
2015-01-05 09:46:27+00:00		217
2015-01-05 09:52:27+00:00		218
2015-01-05 09:53:26+00:00		219
2015-01-05 09:57:26+00:00		220
2015-01-05 10:02:26+00:00		221
2015-01-05 10:16:27+00:00		222
2015-01-05 10:17:27+00:00		223
2015-01-05 10:21:27+00:00		224
2015-01-05 10:26:27+00:00		225
2015-01-05 10:46:27+00:00		226
2015-01-05 11:04:27+00:00		227
2015-01-05 11:08:26+00:00		228
2015-01-05 11:13:27+00:00		229
2015-01-05 11:15:26+00:00		230
2015-01-05 11:17:27+00:00		231
2015-01-05 11:17:27+00:00		232
2015-01-05 11:18:26+00:00		233
2015-01-05 11:18:27+00:00		234
2015-01-05 11:24:26+00:00		235
2015-01-05 11:25:27+00:00		236
2015-01-05 11:25:27+00:00		237
2015-01-05 11:26:28+00:00		238
2015-01-05 11:26:28+00:00		239
2015-01-05 11:27:26+00:00		240
2015-01-05 11:28:27+00:00		241
2015-01-05 11:29:27+00:00		242
2015-01-05 11:29:27+00:00		243
2015-01-05 11:30:26+00:00		244
2015-01-05 11:31:27+00:00		245
2015-01-05 11:32:27+00:00		246
2015-01-05 11:33:26+00:00		247
2015-01-05 11:34:27+00:00		248
2015-01-05 11:35:27+00:00		249
2015-01-05 11:36:26+00:00		250
2015-01-05 11:36:27+00:00		251
2015-01-05 11:38:27+00:00		252
2015-01-05 11:38:27+00:00		253
2015-01-05 11:39:27+00:00		254
2015-01-05 11:42:27+00:00		255
2015-01-05 11:42:28+00:00		256
2015-01-05 11:44:27+00:00		257
2015-01-05 11:45:27+00:00		258
2015-01-05 11:45:27+00:00		259
2015-01-05 11:45:28+00:00		260
2015-01-05 11:45:29+00:00		261
2015-01-05 11:45:29+00:00		262
2015-01-05 11:46:26+00:00		263
2015-01-05 11:47:27+00:00		264
2015-01-05 11:48:27+00:00		265
2015-01-05 11:49:26+00:00		266
2015-01-05 11:49:27+00:00		267
2015-01-05 11:50:27+00:00		268
2015-01-05 11:51:27+00:00		269
2015-01-05 11:57:27+00:00		270
2015-01-05 11:57:27+00:00		271
2015-01-05 11:58:27+00:00		272
2015-01-05 12:03:27+00:00		273
2015-01-05 12:04:27+00:00		274
2015-01-05 12:05:26+00:00		275
2015-01-05 12:06:27+00:00		276
2015-01-05 12:06:27+00:00		277
2015-01-05 12:08:26+00:00		278
2015-01-05 12:10:27+00:00		279
2015-01-05 12:18:27+00:00		280
2015-01-05 12:24:27+00:00		281
2015-01-05 12:28:27+00:00		282
2015-01-05 12:36:26+00:00		283
2015-01-05 12:45:26+00:00		284
2015-01-05 12:48:27+00:00		285
2015-01-05 12:52:26+00:00		286
2015-01-05 13:16:27+00:00		287
2015-01-05 13:24:26+00:00		288
2015-01-05 13:28:28+00:00		289
2015-01-05 13:29:27+00:00		290
2015-01-05 14:43:27+00:00		291
2015-01-05 15:03:26+00:00		292
2015-01-05 16:55:26+00:00		293
2015-01-05 17:05:26+00:00		294
2015-01-05 17:09:27+00:00		295
2015-01-05 23:42:27+00:00		296
2015-01-05 23:54:26+00:00		297
2015-01-06 00:12:26+00:00		298
2015-01-06 00:18:27+00:00		299
2015-01-06 09:04:28+00:00		300
2015-01-06 11:50:27+00:00		301
2015-01-06 12:11:26+00:00		302
2015-01-06 16:21:27+00:00		303
2015-01-06 16:31:27+00:00		304
2015-01-06 16:35:27+00:00		305
2015-01-06 21:05:27+00:00		306
2015-01-06 21:12:27+00:00		307
2015-01-06 21:17:26+00:00		308
2015-01-07 11:53:26+00:00		309
2015-01-07 14:07:26+00:00		310
2015-01-07 14:13:27+00:00		311
2015-01-07 14:31:27+00:00		312
2015-01-07 15:29:27+00:00		313
2015-01-07 15:42:27+00:00		314
2015-01-07 16:24:27+00:00		315
2015-01-07 16:37:27+00:00		316
2015-01-07 16:43:27+00:00		317
2015-01-07 17:41:27+00:00		318
2015-01-07 17:46:26+00:00		319
2015-01-07 18:25:26+00:00		320
2015-01-07 18:46:27+00:00		321
2015-01-07 18:52:27+00:00		322
2015-01-07 19:01:27+00:00		323
2015-01-07 19:17:26+00:00		324
2015-01-07 19:22:27+00:00		325
2015-01-07 19:41:27+00:00		326
2015-01-07 19:45:26+00:00		327
2015-01-07 19:45:27+00:00		328
2015-01-07 19:53:27+00:00		329
2015-01-07 20:00:27+00:00		330
2015-01-07 20:03:27+00:00		331
2015-01-07 20:14:27+00:00		332
2015-01-07 20:34:26+00:00		333
2015-01-07 20:39:27+00:00		334
2015-01-07 20:39:27+00:00		335
2015-01-07 21:07:26+00:00		336
2015-01-07 21:41:27+00:00		337
2015-01-07 21:47:27+00:00		338
2015-01-07 21:55:27+00:00		339
2015-01-07 22:15:27+00:00		340
2015-01-07 22:26:27+00:00		341
2015-01-07 22:34:26+00:00		342
2015-01-07 22:52:27+00:00		343
2015-01-07 23:07:27+00:00		344
2015-01-07 23:15:26+00:00		345
2015-01-07 23:17:27+00:00		346
2015-01-08 12:36:27+00:00		347
2015-01-08 12:43:26+00:00		348
2015-01-08 14:26:27+00:00		349
2015-01-08 14:45:27+00:00		350
2015-01-08 14:51:27+00:00		351
2015-01-08 16:36:26+00:00		352
2015-01-08 16:41:27+00:00		353
2015-01-08 16:52:27+00:00		354
2015-01-08 17:12:26+00:00		355
2015-01-08 21:51:27+00:00		356
2015-01-08 21:58:26+00:00		357
2015-01-08 22:03:27+00:00		358
2015-01-08 22:16:27+00:00		359
2015-01-08 22:19:27+00:00		360
2015-01-08 22:24:26+00:00		361
2015-01-08 23:34:27+00:00		362
2015-01-09 10:30:27+00:00		363
2015-01-09 10:37:27+00:00		364
2015-01-09 10:41:27+00:00		365
2015-01-09 10:44:27+00:00		366
2015-01-09 10:49:26+00:00		367
2015-01-09 11:01:26+00:00		368
2015-01-09 11:22:28+00:00		369
2015-01-09 11:31:27+00:00		370
2015-01-09 11:40:27+00:00		371
2015-01-09 11:48:26+00:00		372
2015-01-09 11:52:27+00:00		373
2015-01-09 11:53:26+00:00		374
2015-01-09 12:01:27+00:00		375
2015-01-09 12:53:26+00:00		376
2015-01-09 13:19:27+00:00		377
2015-01-09 13:19:28+00:00		378
2015-01-09 13:28:28+00:00		379
2015-01-10 14:07:27+00:00		380
2015-01-10 19:30:27+00:00		381
2015-01-10 19:41:27+00:00		382
2015-01-10 19:53:26+00:00		383
2015-01-11 09:17:27+00:00		384
2015-01-11 11:27:27+00:00		385
2015-01-11 11:29:26+00:00		386
2015-01-11 16:14:26+00:00		387
2015-01-11 16:17:26+00:00		388
2015-01-11 16:19:27+00:00		389
2015-01-11 18:24:27+00:00		390



Assignment: training11
2014-12-04 10:38:27+00:00		1
2014-12-04 15:41:26+00:00		2
2014-12-12 17:39:26+00:00		3
2014-12-14 20:49:27+00:00		4
2014-12-16 20:22:27+00:00		5
2014-12-16 20:27:27+00:00		6
2014-12-16 20:56:27+00:00		7
2014-12-16 21:06:27+00:00		8
2014-12-17 21:03:27+00:00		9
2014-12-27 04:50:28+00:00		10
2014-12-27 21:47:27+00:00		11
2014-12-28 11:07:27+00:00		12
2014-12-29 14:42:27+00:00		13
2014-12-29 14:43:27+00:00		14
2014-12-29 14:45:27+00:00		15
2014-12-30 16:25:26+00:00		16
2014-12-30 16:28:27+00:00		17
2014-12-30 16:29:26+00:00		18
2014-12-30 16:46:27+00:00		19
2014-12-30 18:34:27+00:00		20
2014-12-30 19:25:27+00:00		21
2014-12-31 03:40:27+00:00		22
2014-12-31 04:46:26+00:00		23
2015-01-02 07:09:27+00:00		24
2015-01-02 07:10:26+00:00		25
2015-01-02 07:24:27+00:00		26
2015-01-02 17:43:27+00:00		27
2015-01-02 17:46:27+00:00		28
2015-01-02 18:07:27+00:00		29
2015-01-02 21:40:27+00:00		30
2015-01-02 21:40:27+00:00		31
2015-01-02 21:55:27+00:00		32
2015-01-03 01:05:27+00:00		33
2015-01-05 02:47:28+00:00		34
2015-01-09 11:31:27+00:00		35
2015-01-09 11:51:27+00:00		36
2015-01-09 16:20:26+00:00		37
2015-01-09 17:32:27+00:00		38
2015-01-10 03:03:27+00:00		39
2015-01-10 11:34:27+00:00		40
2015-01-10 14:53:26+00:00		41
2015-01-10 16:13:27+00:00		42
2015-01-10 16:18:26+00:00		43
2015-01-10 19:02:27+00:00		44
2015-01-10 19:08:27+00:00		45
2015-01-10 19:12:26+00:00		46
2015-01-10 19:19:27+00:00		47
2015-01-11 12:32:27+00:00		48
2015-01-11 12:39:26+00:00		49
2015-01-11 14:56:27+00:00		50
2015-01-11 15:04:27+00:00		51
2015-01-11 16:34:27+00:00		52
2015-01-11 17:23:27+00:00		53
2015-01-11 18:09:27+00:00		54
2015-01-11 22:48:26+00:00		55
2015-01-11 22:53:27+00:00		56
2015-01-11 23:02:27+00:00		57
2015-01-12 01:36:27+00:00		58





==> anc/figure-5a.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015



Assignment: lab2
2014-10-08 08:48:26+00:00		1
2014-10-08 09:02:27+00:00		2
2014-10-08 09:10:27+00:00		3
2014-10-08 10:02:27+00:00		4
2014-10-08 11:13:27+00:00		5
2014-10-08 12:18:27+00:00		6
2014-10-08 15:01:27+00:00		7
2014-10-08 16:13:27+00:00		8
2014-10-08 18:06:27+00:00		9
2014-10-09 02:18:27+00:00		10
2014-10-09 02:31:27+00:00		11
2014-10-09 02:58:27+00:00		12
2014-10-09 03:18:27+00:00		13
2014-10-09 03:19:26+00:00		14
2014-10-09 03:24:26+00:00		15
2014-10-09 07:53:26+00:00		16
2014-10-09 07:58:27+00:00		17
2014-10-09 08:26:26+00:00		18
2014-10-09 08:45:26+00:00		19
2014-10-09 09:22:27+00:00		20
2014-10-09 09:51:26+00:00		21
2014-10-09 09:51:27+00:00		22
2014-10-09 15:04:27+00:00		23
2014-10-10 09:51:26+00:00		24
2014-10-10 12:24:27+00:00		25
2014-10-10 12:34:27+00:00		26
2014-10-10 13:51:26+00:00		27
2014-10-10 23:33:26+00:00		28
2014-10-11 08:09:27+00:00		29
2014-10-11 08:15:26+00:00		30
2014-10-12 05:11:27+00:00		31
2014-10-12 05:43:26+00:00		32
2014-10-12 22:33:27+00:00		33
2014-10-13 03:34:27+00:00		34
2014-10-13 04:01:27+00:00		35
2014-10-13 05:47:27+00:00		36
2014-10-13 11:10:27+00:00		37
2014-10-13 11:32:27+00:00		38
2014-10-13 11:33:27+00:00		39
2014-10-13 11:34:27+00:00		40
2014-10-13 11:43:29+00:00		41
2014-10-13 12:23:27+00:00		42
2014-10-13 12:30:27+00:00		43
2014-10-13 12:41:27+00:00		44
2014-10-13 13:07:27+00:00		45
2014-10-13 13:37:27+00:00		46
2014-10-13 14:25:27+00:00		47
2014-10-13 14:26:26+00:00		48
2014-10-13 22:02:27+00:00		49
2014-10-14 02:33:28+00:00		50
2014-10-14 13:35:27+00:00		51
2014-10-14 14:05:26+00:00		52
2014-10-14 16:08:26+00:00		53
2014-10-14 16:11:27+00:00		54
2014-10-14 17:33:27+00:00		55
2014-10-15 02:45:27+00:00		56
2014-10-15 09:53:27+00:00		57
2014-10-15 14:43:27+00:00		58
2014-10-15 15:46:27+00:00		59
2014-10-15 16:10:27+00:00		60
2014-10-15 16:24:27+00:00		61
2014-10-15 21:14:26+00:00		62
2014-10-16 00:14:26+00:00		63
2014-10-16 02:33:26+00:00		64
2014-10-16 16:12:27+00:00		65
2014-10-16 16:37:27+00:00		66
2014-10-16 16:41:26+00:00		67
2014-10-16 16:47:27+00:00		68
2014-10-16 22:58:27+00:00		69
2014-10-17 02:26:27+00:00		70
2014-10-17 05:28:27+00:00		71
2014-10-17 11:36:27+00:00		72
2014-10-17 16:04:27+00:00		73
2014-10-17 16:32:27+00:00		74
2014-10-17 18:44:26+00:00		75
2014-10-18 13:00:27+00:00		76
2014-10-18 14:11:27+00:00		77
2014-10-18 15:09:27+00:00		78
2014-10-18 15:41:26+00:00		79
2014-10-18 19:37:26+00:00		80
2014-10-18 20:10:27+00:00		81
2014-10-19 16:09:27+00:00		82
2014-10-19 16:10:27+00:00		83
2014-10-19 16:13:26+00:00		84
2014-10-19 17:55:26+00:00		85
2014-10-19 18:26:26+00:00		86
2014-10-19 18:30:27+00:00		87
2014-10-19 19:38:26+00:00		88
2014-10-19 19:42:27+00:00		89
2014-10-19 21:09:26+00:00		90
2014-10-20 04:22:28+00:00		91
2014-10-20 09:57:27+00:00		92
2014-10-20 10:19:27+00:00		93
2014-10-20 10:51:27+00:00		94
2014-10-20 11:00:27+00:00		95
2014-10-20 11:10:26+00:00		96
2014-10-20 11:19:27+00:00		97
2014-10-20 11:22:27+00:00		98
2014-10-20 11:24:27+00:00		99
2014-10-20 11:28:27+00:00		100
2014-10-20 11:28:29+00:00		101
2014-10-20 11:31:28+00:00		102
2014-10-20 11:35:27+00:00		103
2014-10-20 11:35:29+00:00		104
2014-10-20 11:35:30+00:00		105
2014-10-20 11:36:27+00:00		106
2014-10-20 11:37:27+00:00		107
2014-10-20 11:37:27+00:00		108
2014-10-20 11:38:27+00:00		109
2014-10-20 11:38:27+00:00		110
2014-10-20 11:38:27+00:00		111
2014-10-20 11:38:29+00:00		112
2014-10-20 11:38:29+00:00		113
2014-10-20 11:40:28+00:00		114
2014-10-20 11:42:29+00:00		115
2014-10-20 11:46:27+00:00		116
2014-10-20 11:46:27+00:00		117
2014-10-20 11:47:30+00:00		118
2014-10-20 11:48:27+00:00		119
2014-10-20 11:48:28+00:00		120
2014-10-20 11:48:28+00:00		121
2014-10-20 11:49:27+00:00		122
2014-10-20 11:49:29+00:00		123
2014-10-20 11:50:26+00:00		124
2014-10-20 11:50:27+00:00		125
2014-10-20 11:50:28+00:00		126
2014-10-20 11:50:29+00:00		127
2014-10-20 11:51:26+00:00		128
2014-10-20 11:51:27+00:00		129
2014-10-20 11:53:27+00:00		130
2014-10-20 11:53:27+00:00		131
2014-10-20 11:54:27+00:00		132
2014-10-20 11:54:30+00:00		133
2014-10-20 11:55:27+00:00		134
2014-10-20 11:55:30+00:00		135
2014-10-20 11:55:32+00:00		136
2014-10-20 11:56:31+00:00		137
2014-10-20 11:58:27+00:00		138
2014-10-20 11:58:28+00:00		139
2014-10-20 11:59:28+00:00		140
2014-10-20 11:59:29+00:00		141
2014-10-20 12:01:27+00:00		142
2014-10-20 12:01:28+00:00		143
2014-10-20 12:02:26+00:00		144
2014-10-20 12:02:26+00:00		145
2014-10-20 12:03:27+00:00		146
2014-10-20 12:03:27+00:00		147
2014-10-20 12:03:27+00:00		148
2014-10-20 12:03:28+00:00		149
2014-10-20 12:03:28+00:00		150
2014-10-20 12:05:27+00:00		151
2014-10-20 12:08:27+00:00		152
2014-10-20 12:12:27+00:00		153
2014-10-20 12:17:27+00:00		154
2014-10-20 12:20:27+00:00		155
2014-10-20 12:20:27+00:00		156
2014-10-20 12:23:26+00:00		157
2014-10-20 12:24:26+00:00		158
2014-10-20 12:27:28+00:00		159
2014-10-20 12:27:28+00:00		160
2014-10-20 12:28:27+00:00		161
2014-10-20 12:28:27+00:00		162
2014-10-20 12:29:27+00:00		163
2014-10-20 12:29:27+00:00		164
2014-10-20 12:31:27+00:00		165
2014-10-20 12:31:27+00:00		166
2014-10-20 12:35:26+00:00		167
2014-10-20 12:35:27+00:00		168
2014-10-20 12:35:28+00:00		169
2014-10-20 12:36:27+00:00		170
2014-10-20 12:36:27+00:00		171
2014-10-20 12:38:27+00:00		172
2014-10-20 12:38:27+00:00		173
2014-10-20 12:38:27+00:00		174
2014-10-20 12:39:27+00:00		175
2014-10-20 12:41:28+00:00		176
2014-10-20 12:43:27+00:00		177
2014-10-20 12:43:27+00:00		178
2014-10-20 12:45:28+00:00		179
2014-10-20 12:47:27+00:00		180
2014-10-20 12:47:27+00:00		181
2014-10-20 12:47:28+00:00		182
2014-10-20 12:47:28+00:00		183
2014-10-20 12:48:26+00:00		184
2014-10-20 12:48:28+00:00		185
2014-10-20 12:49:26+00:00		186
2014-10-20 12:49:27+00:00		187
2014-10-20 12:49:27+00:00		188
2014-10-20 12:50:27+00:00		189
2014-10-20 12:50:28+00:00		190
2014-10-20 12:51:27+00:00		191
2014-10-20 12:51:27+00:00		192
2014-10-20 12:52:29+00:00		193
2014-10-20 12:52:29+00:00		194
2014-10-20 12:56:27+00:00		195
2014-10-20 12:58:28+00:00		196
2014-10-20 12:58:29+00:00		197
2014-10-20 13:01:27+00:00		198
2014-10-20 13:01:27+00:00		199
2014-10-20 13:01:27+00:00		200
2014-10-20 13:02:27+00:00		201
2014-10-20 13:04:28+00:00		202
2014-10-20 13:05:26+00:00		203
2014-10-20 13:05:26+00:00		204
2014-10-20 13:05:27+00:00		205
2014-10-20 13:05:27+00:00		206
2014-10-20 13:06:26+00:00		207
2014-10-20 13:06:27+00:00		208
2014-10-20 13:07:28+00:00		209
2014-10-20 13:08:27+00:00		210
2014-10-20 13:11:28+00:00		211
2014-10-20 13:11:28+00:00		212
2014-10-20 13:14:27+00:00		213
2014-10-20 13:17:27+00:00		214
2014-10-20 13:18:27+00:00		215
2014-10-20 13:20:27+00:00		216
2014-10-20 13:21:27+00:00		217
2014-10-20 13:21:27+00:00		218
2014-10-20 13:23:27+00:00		219
2014-10-20 13:24:28+00:00		220
2014-10-20 13:25:27+00:00		221
2014-10-20 13:25:27+00:00		222
2014-10-20 13:25:28+00:00		223
2014-10-20 13:26:26+00:00		224
2014-10-20 13:28:27+00:00		225
2014-10-20 13:28:27+00:00		226
2014-10-20 13:28:29+00:00		227
2014-10-20 13:29:27+00:00		228
2014-10-20 13:29:28+00:00		229
2014-10-20 13:35:27+00:00		230
2014-10-20 13:36:29+00:00		231
2014-10-20 13:40:27+00:00		232
2014-10-20 13:40:27+00:00		233
2014-10-20 13:41:28+00:00		234
2014-10-20 13:41:29+00:00		235
2014-10-20 13:45:27+00:00		236
2014-10-20 13:46:27+00:00		237
2014-10-20 13:47:28+00:00		238
2014-10-20 13:48:27+00:00		239
2014-10-20 13:48:28+00:00		240
2014-10-20 13:51:26+00:00		241
2014-10-20 13:52:27+00:00		242
2014-10-20 13:56:27+00:00		243
2014-10-20 13:56:27+00:00		244
2014-10-20 13:56:27+00:00		245
2014-10-20 13:56:28+00:00		246
2014-10-20 13:57:27+00:00		247
2014-10-20 14:00:27+00:00		248
2014-10-20 14:01:26+00:00		249
2014-10-20 14:16:27+00:00		250
2014-10-20 14:22:27+00:00		251
2014-10-20 14:34:26+00:00		252
2014-10-20 14:38:27+00:00		253
2014-10-20 14:56:27+00:00		254
2014-10-20 15:19:26+00:00		255
2014-10-20 15:20:27+00:00		256
2014-10-20 15:39:27+00:00		257
2014-10-20 15:47:27+00:00		258
2014-10-20 15:48:27+00:00		259
2014-10-20 16:05:27+00:00		260
2014-10-20 16:14:26+00:00		261
2014-10-20 16:18:27+00:00		262
2014-10-20 16:26:27+00:00		263
2014-10-20 16:40:26+00:00		264
2014-10-20 16:46:27+00:00		265
2014-10-20 16:51:27+00:00		266
2014-10-20 16:52:27+00:00		267
2014-10-20 16:53:26+00:00		268
2014-10-20 17:13:26+00:00		269
2014-10-20 17:34:27+00:00		270
2014-10-20 17:54:27+00:00		271
2014-10-20 17:58:26+00:00		272
2014-10-20 18:08:26+00:00		273
2014-10-20 18:14:27+00:00		274
2014-10-20 18:39:27+00:00		275
2014-10-20 18:54:26+00:00		276
2014-10-20 19:22:27+00:00		277
2014-10-20 19:51:26+00:00		278
2014-10-20 20:00:27+00:00		279
2014-10-20 20:26:27+00:00		280
2014-10-20 20:36:27+00:00		281
2014-10-20 20:41:27+00:00		282
2014-10-20 20:46:27+00:00		283
2014-10-20 22:14:27+00:00		284
2014-10-20 22:34:27+00:00		285
2014-10-20 23:12:27+00:00		286
2014-10-20 23:33:26+00:00		287
2014-10-20 23:34:26+00:00		288
2014-10-21 00:53:26+00:00		289
2014-10-21 09:14:27+00:00		290
2014-10-21 10:02:27+00:00		291
2014-10-21 11:12:27+00:00		292
2014-10-21 11:15:26+00:00		293
2014-10-21 12:02:27+00:00		294
2014-10-21 13:35:27+00:00		295
2014-10-21 13:51:27+00:00		296
2014-10-21 15:19:26+00:00		297
2014-10-21 15:34:27+00:00		298
2014-10-21 15:44:26+00:00		299
2014-10-21 15:49:27+00:00		300
2014-10-21 16:00:27+00:00		301
2014-10-21 16:17:27+00:00		302
2014-10-21 16:23:26+00:00		303
2014-10-21 16:44:27+00:00		304
2014-10-21 17:15:27+00:00		305
2014-10-21 17:43:26+00:00		306
2014-10-21 17:51:26+00:00		307
2014-10-21 17:52:26+00:00		308
2014-10-21 18:02:26+00:00		309
2014-10-21 18:13:27+00:00		310
2014-10-21 18:33:27+00:00		311
2014-10-21 18:35:26+00:00		312
2014-10-21 19:22:27+00:00		313
2014-10-21 19:34:27+00:00		314
2014-10-21 20:29:26+00:00		315
2014-10-21 21:17:27+00:00		316
2014-10-21 21:22:27+00:00		317
2014-10-21 22:25:27+00:00		318
2014-10-21 23:03:27+00:00		319
2014-10-21 23:03:27+00:00		320
2014-10-22 12:02:27+00:00		321
2014-10-22 12:14:27+00:00		322
2014-10-22 12:18:26+00:00		323
2014-10-22 13:21:26+00:00		324
2014-10-22 13:55:27+00:00		325
2014-10-22 14:38:27+00:00		326
2014-10-22 15:25:26+00:00		327
2014-10-22 15:35:27+00:00		328
2014-10-22 15:50:26+00:00		329
2014-10-22 15:53:27+00:00		330
2014-10-22 15:57:27+00:00		331
2014-10-22 15:59:27+00:00		332
2014-10-22 16:00:27+00:00		333
2014-10-22 16:02:26+00:00		334
2014-10-22 16:05:27+00:00		335
2014-10-22 16:07:26+00:00		336
2014-10-22 16:08:26+00:00		337
2014-10-22 16:10:27+00:00		338
2014-10-22 16:25:26+00:00		339
2014-10-22 16:27:26+00:00		340
2014-10-22 16:42:27+00:00		341
2014-10-22 16:55:27+00:00		342
2014-10-22 17:02:26+00:00		343
2014-10-22 17:02:26+00:00		344
2014-10-22 17:04:26+00:00		345
2014-10-22 18:23:26+00:00		346
2014-10-22 18:28:26+00:00		347
2014-10-22 18:35:26+00:00		348
2014-10-22 18:41:26+00:00		349
2014-10-22 18:42:26+00:00		350
2014-10-22 18:48:26+00:00		351
2014-10-22 19:10:27+00:00		352
2014-10-23 01:39:26+00:00		353
2014-10-23 10:11:26+00:00		354
2014-10-23 10:53:27+00:00		355
2014-10-23 11:36:27+00:00		356
2014-10-23 12:00:27+00:00		357
2014-10-23 12:31:26+00:00		358
2014-10-23 15:05:26+00:00		359
2014-10-23 15:06:26+00:00		360
2014-10-23 15:15:27+00:00		361
2014-10-23 16:06:26+00:00		362
2014-10-23 16:23:26+00:00		363
2014-10-23 17:14:27+00:00		364
2014-10-23 17:50:27+00:00		365
2014-10-23 18:00:27+00:00		366
2014-10-23 18:28:26+00:00		367
2014-10-23 18:31:27+00:00		368
2014-10-23 18:56:27+00:00		369
2014-10-23 19:07:27+00:00		370
2014-10-23 19:25:27+00:00		371
2014-10-23 19:50:27+00:00		372
2014-10-23 19:50:27+00:00		373
2014-10-23 19:59:26+00:00		374
2014-10-23 20:17:26+00:00		375
2014-10-23 20:20:27+00:00		376
2014-10-23 20:22:27+00:00		377
2014-10-23 20:29:26+00:00		378
2014-10-23 20:37:27+00:00		379
2014-10-23 20:43:27+00:00		380
2014-10-23 21:14:27+00:00		381
2014-10-23 21:15:27+00:00		382
2014-10-23 21:19:27+00:00		383
2014-10-23 21:38:27+00:00		384
2014-10-23 21:39:27+00:00		385
2014-10-23 21:40:27+00:00		386
2014-10-23 21:56:26+00:00		387
2014-10-23 22:11:27+00:00		388
2014-10-23 22:12:26+00:00		389
2014-10-23 22:18:26+00:00		390
2014-10-23 22:43:26+00:00		391
2014-10-23 22:48:26+00:00		392
2014-10-23 23:06:27+00:00		393
2014-10-23 23:12:27+00:00		394
2014-10-23 23:17:27+00:00		395
2014-10-23 23:34:27+00:00		396
2014-10-24 00:37:26+00:00		397
2014-10-24 09:30:27+00:00		398
2014-10-24 10:55:26+00:00		399
2014-10-24 10:57:27+00:00		400
2014-10-24 11:10:27+00:00		401
2014-10-24 11:16:27+00:00		402
2014-10-24 11:31:26+00:00		403
2014-10-24 11:32:27+00:00		404
2014-10-24 11:49:26+00:00		405
2014-10-24 11:58:27+00:00		406
2014-10-24 12:08:27+00:00		407
2014-10-24 12:12:26+00:00		408
2014-10-24 12:19:27+00:00		409
2014-10-24 12:26:27+00:00		410
2014-10-24 12:27:27+00:00		411
2014-10-24 12:44:27+00:00		412
2014-10-24 13:00:27+00:00		413
2014-10-24 13:55:26+00:00		414
2014-10-24 15:14:27+00:00		415
2014-10-24 15:16:27+00:00		416
2014-10-24 15:32:27+00:00		417
2014-10-24 15:54:26+00:00		418
2014-10-24 16:01:26+00:00		419
2014-10-24 17:40:27+00:00		420
2014-10-27 13:16:27+00:00		421
2014-10-28 16:38:26+00:00		422
2014-11-03 11:08:27+00:00		423
2014-11-03 12:34:27+00:00		424
2014-11-13 15:32:27+00:00		425
2015-01-11 23:42:26+00:00		426



Assignment: lab3
2014-10-14 16:57:26+00:00		1
2014-10-14 17:02:26+00:00		2
2014-10-14 17:16:27+00:00		3
2014-10-14 18:18:26+00:00		4
2014-10-15 09:00:26+00:00		5
2014-10-15 17:05:27+00:00		6
2014-10-15 17:45:26+00:00		7
2014-10-15 17:54:26+00:00		8
2014-10-16 01:35:27+00:00		9
2014-10-16 02:17:27+00:00		10
2014-10-16 02:25:27+00:00		11
2014-10-16 02:29:26+00:00		12
2014-10-16 02:39:27+00:00		13
2014-10-16 02:45:27+00:00		14
2014-10-16 03:02:27+00:00		15
2014-10-16 03:06:27+00:00		16
2014-10-16 03:24:28+00:00		17
2014-10-16 03:25:27+00:00		18
2014-10-16 03:37:26+00:00		19
2014-10-16 03:48:27+00:00		20
2014-10-16 03:57:27+00:00		21
2014-10-16 03:59:27+00:00		22
2014-10-16 04:00:27+00:00		23
2014-10-16 04:00:27+00:00		24
2014-10-16 08:43:27+00:00		25
2014-10-16 09:22:27+00:00		26
2014-10-16 09:48:26+00:00		27
2014-10-16 09:58:27+00:00		28
2014-10-16 10:07:27+00:00		29
2014-10-16 11:19:27+00:00		30
2014-10-20 09:52:26+00:00		31
2014-10-20 10:53:27+00:00		32
2014-10-20 11:32:27+00:00		33
2014-10-20 12:22:26+00:00		34
2014-10-20 12:27:29+00:00		35
2014-10-20 13:05:27+00:00		36
2014-10-20 14:00:27+00:00		37
2014-10-20 14:00:28+00:00		38
2014-10-20 15:45:27+00:00		39
2014-10-20 15:47:28+00:00		40
2014-10-20 16:12:27+00:00		41
2014-10-20 16:12:27+00:00		42
2014-10-20 18:15:26+00:00		43
2014-10-20 19:41:27+00:00		44
2014-10-20 20:52:27+00:00		45
2014-10-20 21:22:26+00:00		46
2014-10-21 13:56:27+00:00		47
2014-10-21 14:29:26+00:00		48
2014-10-21 14:30:26+00:00		49
2014-10-21 19:32:26+00:00		50
2014-10-21 23:24:27+00:00		51
2014-10-22 13:16:26+00:00		52
2014-10-22 15:37:26+00:00		53
2014-10-22 15:38:27+00:00		54
2014-10-22 15:43:26+00:00		55
2014-10-22 16:26:26+00:00		56
2014-10-22 16:27:27+00:00		57
2014-10-22 16:59:27+00:00		58
2014-10-22 17:47:26+00:00		59
2014-10-23 04:05:27+00:00		60
2014-10-23 14:08:27+00:00		61
2014-10-23 14:15:27+00:00		62
2014-10-23 16:38:27+00:00		63
2014-10-23 20:56:27+00:00		64
2014-10-24 02:50:27+00:00		65
2014-10-24 08:47:26+00:00		66
2014-10-24 09:26:27+00:00		67
2014-10-24 13:34:27+00:00		68
2014-10-24 13:51:27+00:00		69
2014-10-24 18:11:27+00:00		70
2014-10-24 23:49:27+00:00		71
2014-10-25 14:32:27+00:00		72
2014-10-26 11:32:26+00:00		73
2014-10-26 15:46:26+00:00		74
2014-10-26 18:20:26+00:00		75
2014-10-26 18:59:27+00:00		76
2014-10-26 20:45:26+00:00		77
2014-10-26 22:55:27+00:00		78
2014-10-27 01:01:26+00:00		79
2014-10-27 01:59:27+00:00		80
2014-10-27 10:21:26+00:00		81
2014-10-27 10:36:27+00:00		82
2014-10-27 11:08:26+00:00		83
2014-10-27 11:11:27+00:00		84
2014-10-27 11:15:27+00:00		85
2014-10-27 11:20:26+00:00		86
2014-10-27 11:25:28+00:00		87
2014-10-27 11:26:26+00:00		88
2014-10-27 11:29:27+00:00		89
2014-10-27 11:34:27+00:00		90
2014-10-27 11:41:29+00:00		91
2014-10-27 11:43:26+00:00		92
2014-10-27 11:44:27+00:00		93
2014-10-27 11:47:27+00:00		94
2014-10-27 11:49:28+00:00		95
2014-10-27 11:50:27+00:00		96
2014-10-27 11:50:28+00:00		97
2014-10-27 11:51:28+00:00		98
2014-10-27 11:53:27+00:00		99
2014-10-27 11:55:28+00:00		100
2014-10-27 11:57:27+00:00		101
2014-10-27 11:57:27+00:00		102
2014-10-27 11:57:28+00:00		103
2014-10-27 11:57:29+00:00		104
2014-10-27 11:57:29+00:00		105
2014-10-27 11:59:26+00:00		106
2014-10-27 12:01:27+00:00		107
2014-10-27 12:01:27+00:00		108
2014-10-27 12:01:28+00:00		109
2014-10-27 12:07:27+00:00		110
2014-10-27 12:08:26+00:00		111
2014-10-27 12:09:26+00:00		112
2014-10-27 12:11:27+00:00		113
2014-10-27 12:15:26+00:00		114
2014-10-27 12:22:27+00:00		115
2014-10-27 12:24:27+00:00		116
2014-10-27 12:28:27+00:00		117
2014-10-27 12:28:27+00:00		118
2014-10-27 12:28:28+00:00		119
2014-10-27 12:30:27+00:00		120
2014-10-27 12:32:27+00:00		121
2014-10-27 12:32:28+00:00		122
2014-10-27 12:38:27+00:00		123
2014-10-27 12:39:26+00:00		124
2014-10-27 12:53:29+00:00		125
2014-10-27 12:54:27+00:00		126
2014-10-27 12:58:28+00:00		127
2014-10-27 13:01:27+00:00		128
2014-10-27 13:01:27+00:00		129
2014-10-27 13:02:27+00:00		130
2014-10-27 13:02:27+00:00		131
2014-10-27 13:02:28+00:00		132
2014-10-27 13:04:28+00:00		133
2014-10-27 13:07:27+00:00		134
2014-10-27 13:11:27+00:00		135
2014-10-27 13:14:27+00:00		136
2014-10-27 13:16:27+00:00		137
2014-10-27 13:17:26+00:00		138
2014-10-27 13:20:27+00:00		139
2014-10-27 13:21:26+00:00		140
2014-10-27 13:21:26+00:00		141
2014-10-27 13:22:26+00:00		142
2014-10-27 13:24:27+00:00		143
2014-10-27 13:25:27+00:00		144
2014-10-27 13:25:28+00:00		145
2014-10-27 13:29:27+00:00		146
2014-10-27 13:30:27+00:00		147
2014-10-27 13:30:27+00:00		148
2014-10-27 13:31:27+00:00		149
2014-10-27 13:32:26+00:00		150
2014-10-27 13:32:26+00:00		151
2014-10-27 13:34:26+00:00		152
2014-10-27 13:40:27+00:00		153
2014-10-27 13:40:27+00:00		154
2014-10-27 13:40:27+00:00		155
2014-10-27 13:47:27+00:00		156
2014-10-27 13:48:27+00:00		157
2014-10-27 13:49:26+00:00		158
2014-10-27 13:49:27+00:00		159
2014-10-27 13:51:26+00:00		160
2014-10-27 13:53:27+00:00		161
2014-10-27 13:59:27+00:00		162
2014-10-27 14:00:27+00:00		163
2014-10-27 14:06:26+00:00		164
2014-10-27 14:12:26+00:00		165
2014-10-27 14:20:27+00:00		166
2014-10-27 14:46:27+00:00		167
2014-10-27 15:02:26+00:00		168
2014-10-27 15:03:27+00:00		169
2014-10-27 15:05:27+00:00		170
2014-10-27 15:06:26+00:00		171
2014-10-27 16:01:26+00:00		172
2014-10-27 16:16:27+00:00		173
2014-10-27 17:04:26+00:00		174
2014-10-27 17:07:27+00:00		175
2014-10-27 17:18:26+00:00		176
2014-10-27 17:25:26+00:00		177
2014-10-27 17:54:26+00:00		178
2014-10-27 18:08:27+00:00		179
2014-10-27 18:21:26+00:00		180
2014-10-27 18:44:27+00:00		181
2014-10-27 19:12:27+00:00		182
2014-10-27 19:42:26+00:00		183
2014-10-27 19:48:26+00:00		184
2014-10-27 19:51:27+00:00		185
2014-10-27 19:54:26+00:00		186
2014-10-27 19:55:27+00:00		187
2014-10-27 20:01:27+00:00		188
2014-10-27 21:35:27+00:00		189
2014-10-27 21:44:26+00:00		190
2014-10-27 21:49:26+00:00		191
2014-10-27 22:11:27+00:00		192
2014-10-27 22:15:27+00:00		193
2014-10-27 22:38:27+00:00		194
2014-10-27 23:17:27+00:00		195
2014-10-27 23:44:26+00:00		196
2014-10-28 00:42:27+00:00		197
2014-10-28 09:20:28+00:00		198
2014-10-28 10:18:27+00:00		199
2014-10-28 10:22:27+00:00		200
2014-10-28 11:56:27+00:00		201
2014-10-28 12:41:27+00:00		202
2014-10-28 13:27:27+00:00		203
2014-10-28 15:22:27+00:00		204
2014-10-28 15:25:26+00:00		205
2014-10-28 16:00:26+00:00		206
2014-10-28 16:00:27+00:00		207
2014-10-28 16:02:27+00:00		208
2014-10-28 16:27:26+00:00		209
2014-10-28 16:27:27+00:00		210
2014-10-28 16:55:26+00:00		211
2014-10-28 17:01:26+00:00		212
2014-10-28 18:00:26+00:00		213
2014-10-28 18:23:27+00:00		214
2014-10-28 18:43:26+00:00		215
2014-10-28 19:24:27+00:00		216
2014-10-28 19:52:26+00:00		217
2014-10-28 19:53:26+00:00		218
2014-10-28 20:10:26+00:00		219
2014-10-28 20:18:27+00:00		220
2014-10-28 21:02:27+00:00		221
2014-10-28 21:38:26+00:00		222
2014-10-28 21:47:27+00:00		223
2014-10-28 21:48:27+00:00		224
2014-10-28 22:05:27+00:00		225
2014-10-28 22:08:27+00:00		226
2014-10-28 22:29:26+00:00		227
2014-10-28 22:30:26+00:00		228
2014-10-28 23:19:26+00:00		229
2014-10-29 02:47:26+00:00		230
2014-10-29 08:48:27+00:00		231
2014-10-29 09:13:26+00:00		232
2014-10-29 10:46:27+00:00		233
2014-10-29 11:05:26+00:00		234
2014-10-29 11:18:27+00:00		235
2014-10-29 11:40:27+00:00		236
2014-10-29 12:55:27+00:00		237
2014-10-29 13:35:26+00:00		238
2014-10-29 13:45:26+00:00		239
2014-10-29 13:57:26+00:00		240
2014-10-29 14:28:27+00:00		241
2014-10-29 14:29:27+00:00		242
2014-10-29 14:36:26+00:00		243
2014-10-29 14:40:27+00:00		244
2014-10-29 15:48:26+00:00		245
2014-10-29 15:52:27+00:00		246
2014-10-29 15:55:26+00:00		247
2014-10-29 16:04:26+00:00		248
2014-10-29 16:08:27+00:00		249
2014-10-29 16:11:27+00:00		250
2014-10-29 16:17:27+00:00		251
2014-10-29 16:18:27+00:00		252
2014-10-29 16:24:27+00:00		253
2014-10-29 16:25:27+00:00		254
2014-10-29 16:27:26+00:00		255
2014-10-29 16:30:27+00:00		256
2014-10-29 16:31:26+00:00		257
2014-10-29 16:37:26+00:00		258
2014-10-29 16:47:27+00:00		259
2014-10-29 16:51:27+00:00		260
2014-10-29 16:55:26+00:00		261
2014-10-29 17:09:26+00:00		262
2014-10-29 17:26:26+00:00		263
2014-10-29 18:42:26+00:00		264
2014-10-29 19:42:26+00:00		265
2014-10-29 20:11:27+00:00		266
2014-10-29 20:34:27+00:00		267
2014-10-29 20:39:27+00:00		268
2014-10-29 20:51:27+00:00		269
2014-10-29 21:26:26+00:00		270
2014-10-29 21:39:27+00:00		271
2014-10-29 21:40:27+00:00		272
2014-10-29 22:00:27+00:00		273
2014-10-29 22:20:26+00:00		274
2014-10-29 22:38:27+00:00		275
2014-10-29 22:43:27+00:00		276
2014-10-29 23:07:27+00:00		277
2014-10-30 00:41:27+00:00		278
2014-10-30 01:19:26+00:00		279
2014-10-30 10:21:26+00:00		280
2014-10-30 10:29:27+00:00		281
2014-10-30 10:31:26+00:00		282
2014-10-30 10:37:26+00:00		283
2014-10-30 11:08:27+00:00		284
2014-10-30 11:17:26+00:00		285
2014-10-30 11:18:27+00:00		286
2014-10-30 11:32:26+00:00		287
2014-10-30 11:34:26+00:00		288
2014-10-30 11:51:27+00:00		289
2014-10-30 11:53:27+00:00		290
2014-10-30 11:53:27+00:00		291
2014-10-30 11:55:26+00:00		292
2014-10-30 12:06:26+00:00		293
2014-10-30 12:16:26+00:00		294
2014-10-30 12:50:26+00:00		295
2014-10-30 13:00:26+00:00		296
2014-10-30 13:52:27+00:00		297
2014-10-30 15:15:27+00:00		298
2014-10-30 15:17:26+00:00		299
2014-10-30 15:26:27+00:00		300
2014-10-30 15:34:26+00:00		301
2014-10-30 15:34:27+00:00		302
2014-10-30 15:37:27+00:00		303
2014-10-30 16:11:26+00:00		304
2014-10-30 16:25:27+00:00		305
2014-10-30 16:25:27+00:00		306
2014-10-30 16:56:26+00:00		307
2014-10-30 17:00:26+00:00		308
2014-10-30 17:01:26+00:00		309
2014-10-30 17:06:26+00:00		310
2014-10-30 17:45:26+00:00		311
2014-10-30 17:54:27+00:00		312
2014-10-30 17:57:27+00:00		313
2014-10-30 18:13:27+00:00		314
2014-10-30 18:14:27+00:00		315
2014-10-30 18:23:27+00:00		316
2014-10-30 18:31:26+00:00		317
2014-10-30 18:36:26+00:00		318
2014-10-30 18:37:27+00:00		319
2014-10-30 18:43:27+00:00		320
2014-10-30 18:45:27+00:00		321
2014-10-30 18:52:26+00:00		322
2014-10-30 19:03:26+00:00		323
2014-10-30 19:10:27+00:00		324
2014-10-30 19:14:26+00:00		325
2014-10-30 19:34:26+00:00		326
2014-10-30 19:35:26+00:00		327
2014-10-30 19:35:27+00:00		328
2014-10-30 19:51:26+00:00		329
2014-10-30 20:50:26+00:00		330
2014-10-30 21:36:27+00:00		331
2014-10-30 21:38:26+00:00		332
2014-10-30 21:46:26+00:00		333
2014-10-30 22:21:27+00:00		334
2014-10-30 22:24:26+00:00		335
2014-10-30 22:25:26+00:00		336
2014-10-30 22:53:27+00:00		337
2014-10-30 23:15:27+00:00		338
2014-10-31 00:05:26+00:00		339
2014-10-31 00:10:26+00:00		340
2014-10-31 00:57:27+00:00		341
2014-10-31 00:58:27+00:00		342
2014-10-31 01:02:27+00:00		343
2014-10-31 01:45:27+00:00		344
2014-10-31 02:04:26+00:00		345
2014-10-31 03:05:28+00:00		346
2014-10-31 05:45:26+00:00		347
2014-10-31 08:30:27+00:00		348
2014-10-31 10:17:26+00:00		349
2014-10-31 11:00:27+00:00		350
2014-10-31 11:21:27+00:00		351
2014-10-31 11:26:26+00:00		352
2014-10-31 11:31:27+00:00		353
2014-10-31 11:32:27+00:00		354
2014-10-31 11:43:27+00:00		355
2014-10-31 11:44:27+00:00		356
2014-10-31 11:54:27+00:00		357
2014-10-31 11:54:27+00:00		358
2014-10-31 11:58:27+00:00		359
2014-10-31 12:01:26+00:00		360
2014-10-31 12:07:26+00:00		361
2014-10-31 12:09:27+00:00		362
2014-10-31 12:12:26+00:00		363
2014-10-31 12:18:26+00:00		364
2014-10-31 12:19:27+00:00		365
2014-10-31 12:24:27+00:00		366
2014-10-31 12:24:27+00:00		367
2014-10-31 12:28:26+00:00		368
2014-10-31 12:30:27+00:00		369
2014-10-31 12:31:27+00:00		370
2014-10-31 12:45:26+00:00		371
2014-10-31 12:56:27+00:00		372
2014-10-31 13:08:27+00:00		373
2014-10-31 13:11:26+00:00		374
2014-10-31 13:11:27+00:00		375
2014-10-31 13:38:27+00:00		376
2014-10-31 13:42:26+00:00		377
2014-10-31 13:48:26+00:00		378
2014-10-31 13:50:27+00:00		379
2014-10-31 13:57:26+00:00		380
2014-10-31 14:00:27+00:00		381
2014-10-31 14:14:27+00:00		382
2014-10-31 14:22:26+00:00		383
2014-10-31 14:32:27+00:00		384
2014-10-31 14:37:27+00:00		385
2014-10-31 14:44:26+00:00		386
2014-10-31 14:48:26+00:00		387
2014-10-31 14:55:27+00:00		388
2014-10-31 14:59:27+00:00		389
2014-10-31 15:00:27+00:00		390
2014-10-31 15:16:27+00:00		391
2014-10-31 15:17:27+00:00		392
2014-10-31 15:20:27+00:00		393
2014-10-31 15:25:27+00:00		394
2014-10-31 15:32:27+00:00		395
2014-10-31 15:34:27+00:00		396
2014-10-31 15:34:27+00:00		397
2014-10-31 15:36:27+00:00		398
2014-10-31 15:39:27+00:00		399
2014-10-31 15:43:27+00:00		400
2014-10-31 15:43:27+00:00		401
2014-10-31 15:44:27+00:00		402
2014-10-31 15:49:27+00:00		403
2014-10-31 15:50:27+00:00		404
2014-10-31 15:50:27+00:00		405
2014-10-31 15:52:26+00:00		406
2014-10-31 15:53:27+00:00		407
2014-10-31 15:54:27+00:00		408
2014-10-31 15:56:27+00:00		409
2014-10-31 15:58:27+00:00		410
2014-10-31 15:59:27+00:00		411
2014-10-31 15:59:27+00:00		412
2014-10-31 17:27:26+00:00		413
2014-10-31 18:26:27+00:00		414
2014-10-31 19:23:26+00:00		415
2014-11-01 21:50:27+00:00		416
2014-11-02 20:22:26+00:00		417
2014-11-03 11:08:27+00:00		418
2014-11-03 11:20:27+00:00		419
2014-11-03 11:31:27+00:00		420
2014-11-03 12:33:26+00:00		421
2014-11-04 20:12:27+00:00		422
2014-11-06 22:08:27+00:00		423
2014-11-06 23:47:27+00:00		424
2014-11-13 15:35:27+00:00		425
2015-01-09 12:08:27+00:00		426



Assignment: lab4
2014-10-20 19:43:26+00:00		1
2014-10-21 08:15:29+00:00		2
2014-10-21 14:02:27+00:00		3
2014-10-23 04:00:27+00:00		4
2014-10-23 13:51:27+00:00		5
2014-10-23 16:52:27+00:00		6
2014-10-24 10:06:27+00:00		7
2014-10-25 08:36:27+00:00		8
2014-10-25 16:05:27+00:00		9
2014-10-25 17:27:27+00:00		10
2014-10-26 11:21:27+00:00		11
2014-10-26 17:23:26+00:00		12
2014-10-27 16:11:27+00:00		13
2014-10-27 16:25:26+00:00		14
2014-10-27 17:44:27+00:00		15
2014-10-27 17:56:27+00:00		16
2014-10-27 18:36:27+00:00		17
2014-10-27 23:50:26+00:00		18
2014-10-28 09:46:26+00:00		19
2014-10-28 09:58:27+00:00		20
2014-10-28 11:38:26+00:00		21
2014-10-28 11:50:27+00:00		22
2014-10-28 13:09:27+00:00		23
2014-10-28 17:50:26+00:00		24
2014-10-29 05:50:27+00:00		25
2014-10-29 08:34:27+00:00		26
2014-10-29 09:01:27+00:00		27
2014-10-29 09:03:26+00:00		28
2014-10-29 12:25:26+00:00		29
2014-10-29 14:42:26+00:00		30
2014-10-29 15:55:27+00:00		31
2014-10-29 22:39:27+00:00		32
2014-10-30 01:37:27+00:00		33
2014-10-30 01:47:26+00:00		34
2014-10-30 01:49:27+00:00		35
2014-10-30 02:12:27+00:00		36
2014-10-30 02:16:27+00:00		37
2014-10-30 02:21:27+00:00		38
2014-10-30 02:29:27+00:00		39
2014-10-30 02:44:29+00:00		40
2014-10-30 02:48:27+00:00		41
2014-10-30 02:54:27+00:00		42
2014-10-30 07:20:26+00:00		43
2014-10-30 07:30:26+00:00		44
2014-10-30 09:41:27+00:00		45
2014-10-30 17:08:27+00:00		46
2014-10-30 19:47:27+00:00		47
2014-10-30 22:41:27+00:00		48
2014-10-31 01:44:27+00:00		49
2014-10-31 02:14:26+00:00		50
2014-10-31 02:25:26+00:00		51
2014-10-31 04:02:26+00:00		52
2014-10-31 16:37:27+00:00		53
2014-10-31 17:58:27+00:00		54
2014-10-31 23:22:27+00:00		55
2014-11-01 03:23:28+00:00		56
2014-11-01 11:39:28+00:00		57
2014-11-01 22:51:26+00:00		58
2014-11-02 00:35:26+00:00		59
2014-11-02 15:55:27+00:00		60
2014-11-02 16:21:27+00:00		61
2014-11-02 20:47:27+00:00		62
2014-11-03 00:50:26+00:00		63
2014-11-03 01:55:27+00:00		64
2014-11-03 09:29:27+00:00		65
2014-11-03 09:40:27+00:00		66
2014-11-03 10:40:26+00:00		67
2014-11-03 10:56:26+00:00		68
2014-11-03 11:03:27+00:00		69
2014-11-03 11:22:26+00:00		70
2014-11-03 11:23:26+00:00		71
2014-11-03 11:23:27+00:00		72
2014-11-03 11:45:26+00:00		73
2014-11-03 11:51:27+00:00		74
2014-11-03 11:52:27+00:00		75
2014-11-03 11:54:26+00:00		76
2014-11-03 12:03:26+00:00		77
2014-11-03 12:04:26+00:00		78
2014-11-03 12:06:27+00:00		79
2014-11-03 12:07:27+00:00		80
2014-11-03 12:09:26+00:00		81
2014-11-03 12:09:27+00:00		82
2014-11-03 12:10:26+00:00		83
2014-11-03 12:11:27+00:00		84
2014-11-03 12:12:27+00:00		85
2014-11-03 12:13:26+00:00		86
2014-11-03 12:14:26+00:00		87
2014-11-03 12:14:27+00:00		88
2014-11-03 12:16:27+00:00		89
2014-11-03 12:20:27+00:00		90
2014-11-03 12:34:26+00:00		91
2014-11-03 12:46:27+00:00		92
2014-11-03 12:50:26+00:00		93
2014-11-03 12:51:27+00:00		94
2014-11-03 12:53:27+00:00		95
2014-11-03 12:54:26+00:00		96
2014-11-03 12:54:26+00:00		97
2014-11-03 12:54:27+00:00		98
2014-11-03 12:55:27+00:00		99
2014-11-03 12:56:27+00:00		100
2014-11-03 12:59:26+00:00		101
2014-11-03 12:59:26+00:00		102
2014-11-03 13:00:26+00:00		103
2014-11-03 13:00:27+00:00		104
2014-11-03 13:01:27+00:00		105
2014-11-03 13:02:27+00:00		106
2014-11-03 13:06:27+00:00		107
2014-11-03 13:09:27+00:00		108
2014-11-03 13:10:26+00:00		109
2014-11-03 13:17:27+00:00		110
2014-11-03 13:18:27+00:00		111
2014-11-03 13:22:26+00:00		112
2014-11-03 13:22:27+00:00		113
2014-11-03 13:23:27+00:00		114
2014-11-03 13:23:27+00:00		115
2014-11-03 13:23:27+00:00		116
2014-11-03 13:24:27+00:00		117
2014-11-03 13:25:26+00:00		118
2014-11-03 13:25:26+00:00		119
2014-11-03 13:30:27+00:00		120
2014-11-03 13:31:27+00:00		121
2014-11-03 13:32:26+00:00		122
2014-11-03 13:32:27+00:00		123
2014-11-03 13:34:27+00:00		124
2014-11-03 13:34:27+00:00		125
2014-11-03 13:45:27+00:00		126
2014-11-03 13:48:27+00:00		127
2014-11-03 13:51:26+00:00		128
2014-11-03 13:54:27+00:00		129
2014-11-03 13:56:26+00:00		130
2014-11-03 14:03:26+00:00		131
2014-11-03 14:09:27+00:00		132
2014-11-03 14:10:27+00:00		133
2014-11-03 14:11:27+00:00		134
2014-11-03 14:13:26+00:00		135
2014-11-03 14:15:27+00:00		136
2014-11-03 14:15:27+00:00		137
2014-11-03 14:21:27+00:00		138
2014-11-03 14:30:27+00:00		139
2014-11-03 14:30:27+00:00		140
2014-11-03 14:33:26+00:00		141
2014-11-03 14:34:26+00:00		142
2014-11-03 14:37:27+00:00		143
2014-11-03 14:45:27+00:00		144
2014-11-03 14:48:26+00:00		145
2014-11-03 15:00:26+00:00		146
2014-11-03 15:03:27+00:00		147
2014-11-03 15:03:27+00:00		148
2014-11-03 15:04:26+00:00		149
2014-11-03 15:32:27+00:00		150
2014-11-03 15:39:27+00:00		151
2014-11-03 15:55:27+00:00		152
2014-11-03 16:58:27+00:00		153
2014-11-03 17:02:27+00:00		154
2014-11-03 17:19:27+00:00		155
2014-11-03 17:50:27+00:00		156
2014-11-03 17:58:26+00:00		157
2014-11-03 18:27:27+00:00		158
2014-11-03 19:34:26+00:00		159
2014-11-03 20:43:27+00:00		160
2014-11-03 20:44:27+00:00		161
2014-11-03 21:02:26+00:00		162
2014-11-03 21:06:26+00:00		163
2014-11-03 21:24:27+00:00		164
2014-11-03 21:33:27+00:00		165
2014-11-03 21:42:26+00:00		166
2014-11-03 22:06:26+00:00		167
2014-11-03 22:32:27+00:00		168
2014-11-03 22:42:26+00:00		169
2014-11-03 23:04:26+00:00		170
2014-11-04 00:22:26+00:00		171
2014-11-04 02:38:28+00:00		172
2014-11-04 09:34:27+00:00		173
2014-11-04 09:53:27+00:00		174
2014-11-04 10:00:27+00:00		175
2014-11-04 10:16:27+00:00		176
2014-11-04 10:42:26+00:00		177
2014-11-04 10:43:27+00:00		178
2014-11-04 10:50:27+00:00		179
2014-11-04 11:00:27+00:00		180
2014-11-04 11:45:27+00:00		181
2014-11-04 12:57:27+00:00		182
2014-11-04 13:00:26+00:00		183
2014-11-04 13:11:26+00:00		184
2014-11-04 13:13:27+00:00		185
2014-11-04 13:44:27+00:00		186
2014-11-04 16:25:26+00:00		187
2014-11-04 17:49:27+00:00		188
2014-11-04 17:51:26+00:00		189
2014-11-04 19:55:27+00:00		190
2014-11-04 20:06:27+00:00		191
2014-11-04 21:33:27+00:00		192
2014-11-04 21:46:27+00:00		193
2014-11-04 21:57:27+00:00		194
2014-11-04 22:11:26+00:00		195
2014-11-04 22:22:27+00:00		196
2014-11-04 22:46:27+00:00		197
2014-11-04 22:58:27+00:00		198
2014-11-04 23:27:27+00:00		199
2014-11-04 23:36:26+00:00		200
2014-11-04 23:51:26+00:00		201
2014-11-04 23:56:26+00:00		202
2014-11-05 00:47:27+00:00		203
2014-11-05 11:24:27+00:00		204
2014-11-05 12:01:26+00:00		205
2014-11-05 12:02:27+00:00		206
2014-11-05 12:06:26+00:00		207
2014-11-05 12:22:26+00:00		208
2014-11-05 12:33:27+00:00		209
2014-11-05 13:14:27+00:00		210
2014-11-05 13:24:27+00:00		211
2014-11-05 13:34:27+00:00		212
2014-11-05 14:05:27+00:00		213
2014-11-05 14:15:26+00:00		214
2014-11-05 14:37:26+00:00		215
2014-11-05 15:07:26+00:00		216
2014-11-05 15:48:26+00:00		217
2014-11-05 15:58:26+00:00		218
2014-11-05 16:02:26+00:00		219
2014-11-05 16:05:27+00:00		220
2014-11-05 16:19:27+00:00		221
2014-11-05 16:23:26+00:00		222
2014-11-05 16:54:26+00:00		223
2014-11-05 18:15:26+00:00		224
2014-11-05 18:17:27+00:00		225
2014-11-05 21:30:27+00:00		226
2014-11-05 21:39:27+00:00		227
2014-11-05 22:16:27+00:00		228
2014-11-05 22:53:26+00:00		229
2014-11-05 23:30:26+00:00		230
2014-11-06 00:30:26+00:00		231
2014-11-06 10:11:26+00:00		232
2014-11-06 10:16:27+00:00		233
2014-11-06 11:57:27+00:00		234
2014-11-06 12:11:26+00:00		235
2014-11-06 12:12:26+00:00		236
2014-11-06 12:18:26+00:00		237
2014-11-06 12:54:26+00:00		238
2014-11-06 14:39:26+00:00		239
2014-11-06 15:45:26+00:00		240
2014-11-06 16:26:26+00:00		241
2014-11-06 17:03:26+00:00		242
2014-11-06 17:10:27+00:00		243
2014-11-06 17:10:27+00:00		244
2014-11-06 17:26:27+00:00		245
2014-11-06 17:32:26+00:00		246
2014-11-06 17:34:27+00:00		247
2014-11-06 17:39:27+00:00		248
2014-11-06 17:48:26+00:00		249
2014-11-06 17:52:27+00:00		250
2014-11-06 18:00:27+00:00		251
2014-11-06 18:06:27+00:00		252
2014-11-06 18:14:26+00:00		253
2014-11-06 18:22:27+00:00		254
2014-11-06 18:55:26+00:00		255
2014-11-06 18:56:26+00:00		256
2014-11-06 18:59:27+00:00		257
2014-11-06 19:04:27+00:00		258
2014-11-06 19:25:26+00:00		259
2014-11-06 19:26:26+00:00		260
2014-11-06 19:40:27+00:00		261
2014-11-06 19:43:27+00:00		262
2014-11-06 19:46:26+00:00		263
2014-11-06 20:04:27+00:00		264
2014-11-06 20:05:27+00:00		265
2014-11-06 20:25:27+00:00		266
2014-11-06 20:30:27+00:00		267
2014-11-06 20:37:26+00:00		268
2014-11-06 20:43:26+00:00		269
2014-11-06 21:02:26+00:00		270
2014-11-06 21:12:26+00:00		271
2014-11-06 21:13:27+00:00		272
2014-11-06 21:19:27+00:00		273
2014-11-06 21:24:27+00:00		274
2014-11-06 21:24:27+00:00		275
2014-11-06 21:31:26+00:00		276
2014-11-06 21:37:26+00:00		277
2014-11-06 21:38:27+00:00		278
2014-11-06 21:42:26+00:00		279
2014-11-06 21:42:27+00:00		280
2014-11-06 21:48:27+00:00		281
2014-11-06 22:03:27+00:00		282
2014-11-06 22:03:27+00:00		283
2014-11-06 22:04:27+00:00		284
2014-11-06 22:06:26+00:00		285
2014-11-06 22:11:26+00:00		286
2014-11-06 22:46:26+00:00		287
2014-11-06 22:56:26+00:00		288
2014-11-06 23:01:26+00:00		289
2014-11-06 23:01:27+00:00		290
2014-11-06 23:03:27+00:00		291
2014-11-06 23:06:26+00:00		292
2014-11-06 23:20:27+00:00		293
2014-11-06 23:21:26+00:00		294
2014-11-06 23:39:27+00:00		295
2014-11-06 23:42:27+00:00		296
2014-11-06 23:44:27+00:00		297
2014-11-06 23:45:26+00:00		298
2014-11-06 23:47:27+00:00		299
2014-11-06 23:54:27+00:00		300
2014-11-06 23:59:26+00:00		301
2014-11-07 00:04:26+00:00		302
2014-11-07 00:08:27+00:00		303
2014-11-07 00:10:26+00:00		304
2014-11-07 00:17:27+00:00		305
2014-11-07 00:18:27+00:00		306
2014-11-07 00:23:27+00:00		307
2014-11-07 00:58:27+00:00		308
2014-11-07 01:12:27+00:00		309
2014-11-07 01:16:27+00:00		310
2014-11-07 01:48:26+00:00		311
2014-11-07 01:57:27+00:00		312
2014-11-07 02:01:27+00:00		313
2014-11-07 02:02:27+00:00		314
2014-11-07 02:06:27+00:00		315
2014-11-07 02:30:27+00:00		316
2014-11-07 02:49:28+00:00		317
2014-11-07 03:01:28+00:00		318
2014-11-07 03:30:26+00:00		319
2014-11-07 09:40:27+00:00		320
2014-11-07 10:16:27+00:00		321
2014-11-07 10:19:27+00:00		322
2014-11-07 10:47:26+00:00		323
2014-11-07 10:48:26+00:00		324
2014-11-07 10:49:26+00:00		325
2014-11-07 10:51:27+00:00		326
2014-11-07 11:01:26+00:00		327
2014-11-07 11:06:26+00:00		328
2014-11-07 11:07:26+00:00		329
2014-11-07 11:13:27+00:00		330
2014-11-07 11:14:27+00:00		331
2014-11-07 11:16:26+00:00		332
2014-11-07 11:21:26+00:00		333
2014-11-07 11:22:26+00:00		334
2014-11-07 11:23:26+00:00		335
2014-11-07 11:24:27+00:00		336
2014-11-07 11:29:27+00:00		337
2014-11-07 11:36:26+00:00		338
2014-11-07 11:40:26+00:00		339
2014-11-07 11:46:26+00:00		340
2014-11-07 11:48:27+00:00		341
2014-11-07 11:56:26+00:00		342
2014-11-07 12:11:26+00:00		343
2014-11-07 12:14:27+00:00		344
2014-11-07 12:16:26+00:00		345
2014-11-07 12:18:27+00:00		346
2014-11-07 12:25:26+00:00		347
2014-11-07 12:28:27+00:00		348
2014-11-07 12:37:27+00:00		349
2014-11-07 12:39:27+00:00		350
2014-11-07 12:40:26+00:00		351
2014-11-07 12:40:26+00:00		352
2014-11-07 12:41:26+00:00		353
2014-11-07 12:41:27+00:00		354
2014-11-07 12:41:27+00:00		355
2014-11-07 12:46:26+00:00		356
2014-11-07 12:52:27+00:00		357
2014-11-07 12:59:26+00:00		358
2014-11-07 13:02:26+00:00		359
2014-11-07 13:07:26+00:00		360
2014-11-07 13:10:27+00:00		361
2014-11-07 13:16:27+00:00		362
2014-11-07 13:35:27+00:00		363
2014-11-07 13:44:27+00:00		364
2014-11-07 13:47:26+00:00		365
2014-11-07 13:55:27+00:00		366
2014-11-07 13:59:27+00:00		367
2014-11-07 14:00:27+00:00		368
2014-11-07 14:07:26+00:00		369
2014-11-07 14:10:27+00:00		370
2014-11-07 14:13:27+00:00		371
2014-11-07 14:14:27+00:00		372
2014-11-07 14:15:27+00:00		373
2014-11-07 14:26:26+00:00		374
2014-11-07 14:28:27+00:00		375
2014-11-07 14:32:26+00:00		376
2014-11-07 14:32:27+00:00		377
2014-11-07 14:35:27+00:00		378
2014-11-07 14:38:27+00:00		379
2014-11-07 14:40:26+00:00		380
2014-11-07 14:43:27+00:00		381
2014-11-07 14:47:26+00:00		382
2014-11-07 14:51:26+00:00		383
2014-11-07 14:57:27+00:00		384
2014-11-07 14:59:26+00:00		385
2014-11-07 15:00:26+00:00		386
2014-11-07 15:10:26+00:00		387
2014-11-07 15:13:26+00:00		388
2014-11-07 15:13:27+00:00		389
2014-11-07 15:16:27+00:00		390
2014-11-07 15:21:27+00:00		391
2014-11-07 15:22:27+00:00		392
2014-11-07 15:25:27+00:00		393
2014-11-07 15:25:27+00:00		394
2014-11-07 15:27:27+00:00		395
2014-11-07 15:31:27+00:00		396
2014-11-07 15:37:27+00:00		397
2014-11-07 15:38:26+00:00		398
2014-11-07 15:43:26+00:00		399
2014-11-07 15:45:27+00:00		400
2014-11-07 15:45:27+00:00		401
2014-11-07 15:46:27+00:00		402
2014-11-07 15:49:27+00:00		403
2014-11-07 15:51:27+00:00		404
2014-11-07 15:53:26+00:00		405
2014-11-07 15:53:27+00:00		406
2014-11-07 15:55:27+00:00		407
2014-11-07 15:56:27+00:00		408
2014-11-07 15:56:27+00:00		409
2014-11-07 16:00:27+00:00		410
2014-11-07 18:08:26+00:00		411
2014-11-07 18:18:26+00:00		412
2014-11-07 19:14:27+00:00		413
2014-11-09 19:54:26+00:00		414
2014-11-10 03:30:28+00:00		415
2014-11-10 14:51:26+00:00		416
2014-11-13 15:36:27+00:00		417
2014-11-23 21:55:26+00:00		418
2015-01-09 12:12:26+00:00		419



Assignment: lab5
2014-10-30 02:30:26+00:00		1
2014-10-30 03:00:27+00:00		2
2014-10-31 13:28:27+00:00		3
2014-10-31 14:02:26+00:00		4
2014-10-31 16:10:27+00:00		5
2014-10-31 20:35:27+00:00		6
2014-11-03 04:10:28+00:00		7
2014-11-03 04:54:26+00:00		8
2014-11-03 11:54:27+00:00		9
2014-11-03 11:55:27+00:00		10
2014-11-03 12:36:27+00:00		11
2014-11-03 12:44:26+00:00		12
2014-11-03 14:10:27+00:00		13
2014-11-03 18:32:27+00:00		14
2014-11-03 23:46:26+00:00		15
2014-11-04 05:55:26+00:00		16
2014-11-04 07:00:27+00:00		17
2014-11-04 09:55:27+00:00		18
2014-11-04 10:01:27+00:00		19
2014-11-04 10:51:26+00:00		20
2014-11-04 11:03:27+00:00		21
2014-11-04 11:08:26+00:00		22
2014-11-04 11:10:27+00:00		23
2014-11-04 12:04:27+00:00		24
2014-11-04 12:06:26+00:00		25
2014-11-04 13:34:27+00:00		26
2014-11-04 16:27:27+00:00		27
2014-11-04 17:13:27+00:00		28
2014-11-04 22:12:27+00:00		29
2014-11-05 04:09:28+00:00		30
2014-11-05 09:53:27+00:00		31
2014-11-05 13:44:27+00:00		32
2014-11-05 13:51:26+00:00		33
2014-11-05 14:10:27+00:00		34
2014-11-05 14:22:27+00:00		35
2014-11-05 14:56:26+00:00		36
2014-11-05 15:58:27+00:00		37
2014-11-05 16:09:27+00:00		38
2014-11-05 18:52:27+00:00		39
2014-11-05 20:41:27+00:00		40
2014-11-06 00:19:27+00:00		41
2014-11-06 04:12:27+00:00		42
2014-11-06 08:39:26+00:00		43
2014-11-06 13:17:26+00:00		44
2014-11-06 13:20:27+00:00		45
2014-11-06 14:56:26+00:00		46
2014-11-06 14:57:27+00:00		47
2014-11-06 15:27:27+00:00		48
2014-11-06 16:12:26+00:00		49
2014-11-06 17:04:27+00:00		50
2014-11-06 19:25:26+00:00		51
2014-11-06 20:05:27+00:00		52
2014-11-06 20:25:27+00:00		53
2014-11-07 02:30:27+00:00		54
2014-11-07 03:01:28+00:00		55
2014-11-07 03:18:27+00:00		56
2014-11-07 05:16:27+00:00		57
2014-11-07 06:05:26+00:00		58
2014-11-07 10:09:27+00:00		59
2014-11-07 13:51:26+00:00		60
2014-11-07 14:08:27+00:00		61
2014-11-07 17:38:27+00:00		62
2014-11-07 18:07:27+00:00		63
2014-11-07 18:56:27+00:00		64
2014-11-07 20:05:26+00:00		65
2014-11-07 21:33:27+00:00		66
2014-11-07 22:33:26+00:00		67
2014-11-08 00:22:27+00:00		68
2014-11-08 02:02:26+00:00		69
2014-11-08 13:52:27+00:00		70
2014-11-08 14:25:26+00:00		71
2014-11-08 14:36:27+00:00		72
2014-11-08 18:41:26+00:00		73
2014-11-09 10:22:27+00:00		74
2014-11-09 16:09:26+00:00		75
2014-11-09 18:57:27+00:00		76
2014-11-09 21:27:26+00:00		77
2014-11-09 23:01:27+00:00		78
2014-11-09 23:57:26+00:00		79
2014-11-10 00:35:27+00:00		80
2014-11-10 00:52:26+00:00		81
2014-11-10 01:19:27+00:00		82
2014-11-10 11:03:27+00:00		83
2014-11-10 11:03:27+00:00		84
2014-11-10 11:16:27+00:00		85
2014-11-10 11:26:27+00:00		86
2014-11-10 11:27:27+00:00		87
2014-11-10 11:27:27+00:00		88
2014-11-10 11:29:26+00:00		89
2014-11-10 11:34:26+00:00		90
2014-11-10 11:35:26+00:00		91
2014-11-10 11:36:27+00:00		92
2014-11-10 11:38:27+00:00		93
2014-11-10 11:41:27+00:00		94
2014-11-10 11:45:26+00:00		95
2014-11-10 11:45:27+00:00		96
2014-11-10 11:45:27+00:00		97
2014-11-10 11:49:26+00:00		98
2014-11-10 11:50:27+00:00		99
2014-11-10 11:50:27+00:00		100
2014-11-10 11:50:27+00:00		101
2014-11-10 11:52:27+00:00		102
2014-11-10 11:54:26+00:00		103
2014-11-10 11:54:27+00:00		104
2014-11-10 11:57:27+00:00		105
2014-11-10 11:57:28+00:00		106
2014-11-10 11:59:27+00:00		107
2014-11-10 11:59:27+00:00		108
2014-11-10 11:59:28+00:00		109
2014-11-10 11:59:28+00:00		110
2014-11-10 11:59:28+00:00		111
2014-11-10 12:00:27+00:00		112
2014-11-10 12:00:27+00:00		113
2014-11-10 12:00:28+00:00		114
2014-11-10 12:01:27+00:00		115
2014-11-10 12:02:26+00:00		116
2014-11-10 12:04:27+00:00		117
2014-11-10 12:04:27+00:00		118
2014-11-10 12:07:26+00:00		119
2014-11-10 12:07:26+00:00		120
2014-11-10 12:08:27+00:00		121
2014-11-10 12:09:26+00:00		122
2014-11-10 12:11:27+00:00		123
2014-11-10 12:14:27+00:00		124
2014-11-10 12:15:27+00:00		125
2014-11-10 12:15:27+00:00		126
2014-11-10 12:16:27+00:00		127
2014-11-10 12:22:26+00:00		128
2014-11-10 12:22:26+00:00		129
2014-11-10 12:29:27+00:00		130
2014-11-10 12:36:26+00:00		131
2014-11-10 12:39:27+00:00		132
2014-11-10 12:40:27+00:00		133
2014-11-10 12:44:27+00:00		134
2014-11-10 12:46:27+00:00		135
2014-11-10 12:48:27+00:00		136
2014-11-10 12:48:27+00:00		137
2014-11-10 12:49:27+00:00		138
2014-11-10 12:49:27+00:00		139
2014-11-10 12:49:28+00:00		140
2014-11-10 12:52:27+00:00		141
2014-11-10 12:55:26+00:00		142
2014-11-10 12:55:26+00:00		143
2014-11-10 12:55:27+00:00		144
2014-11-10 12:56:27+00:00		145
2014-11-10 12:58:27+00:00		146
2014-11-10 12:59:27+00:00		147
2014-11-10 13:00:26+00:00		148
2014-11-10 13:00:27+00:00		149
2014-11-10 13:01:27+00:00		150
2014-11-10 13:01:27+00:00		151
2014-11-10 13:01:27+00:00		152
2014-11-10 13:04:26+00:00		153
2014-11-10 13:05:26+00:00		154
2014-11-10 13:05:27+00:00		155
2014-11-10 13:06:27+00:00		156
2014-11-10 13:07:27+00:00		157
2014-11-10 13:08:27+00:00		158
2014-11-10 13:09:26+00:00		159
2014-11-10 13:12:27+00:00		160
2014-11-10 13:14:26+00:00		161
2014-11-10 13:16:27+00:00		162
2014-11-10 13:18:27+00:00		163
2014-11-10 13:20:27+00:00		164
2014-11-10 13:20:27+00:00		165
2014-11-10 13:22:27+00:00		166
2014-11-10 13:23:27+00:00		167
2014-11-10 13:26:27+00:00		168
2014-11-10 13:34:26+00:00		169
2014-11-10 13:36:27+00:00		170
2014-11-10 13:38:26+00:00		171
2014-11-10 13:38:26+00:00		172
2014-11-10 13:39:26+00:00		173
2014-11-10 13:43:26+00:00		174
2014-11-10 13:46:27+00:00		175
2014-11-10 13:51:27+00:00		176
2014-11-10 13:54:26+00:00		177
2014-11-10 14:04:27+00:00		178
2014-11-10 14:11:27+00:00		179
2014-11-10 14:19:27+00:00		180
2014-11-10 14:20:27+00:00		181
2014-11-10 14:21:26+00:00		182
2014-11-10 14:30:27+00:00		183
2014-11-10 14:36:26+00:00		184
2014-11-10 14:55:26+00:00		185
2014-11-10 14:56:26+00:00		186
2014-11-10 15:12:27+00:00		187
2014-11-10 15:40:26+00:00		188
2014-11-10 15:45:27+00:00		189
2014-11-10 15:56:27+00:00		190
2014-11-10 16:13:27+00:00		191
2014-11-10 16:49:27+00:00		192
2014-11-10 16:55:26+00:00		193
2014-11-10 16:55:27+00:00		194
2014-11-10 16:55:27+00:00		195
2014-11-10 17:38:26+00:00		196
2014-11-10 17:53:26+00:00		197
2014-11-10 18:09:27+00:00		198
2014-11-10 18:11:26+00:00		199
2014-11-10 18:26:27+00:00		200
2014-11-10 19:19:27+00:00		201
2014-11-10 19:54:27+00:00		202
2014-11-10 20:16:27+00:00		203
2014-11-10 20:27:26+00:00		204
2014-11-10 20:37:26+00:00		205
2014-11-10 21:22:26+00:00		206
2014-11-10 21:33:27+00:00		207
2014-11-10 22:26:27+00:00		208
2014-11-10 22:35:26+00:00		209
2014-11-10 22:42:27+00:00		210
2014-11-10 22:45:27+00:00		211
2014-11-10 22:48:26+00:00		212
2014-11-10 23:00:27+00:00		213
2014-11-10 23:43:27+00:00		214
2014-11-11 00:10:27+00:00		215
2014-11-11 01:56:27+00:00		216
2014-11-11 07:41:27+00:00		217
2014-11-11 09:25:26+00:00		218
2014-11-11 10:24:27+00:00		219
2014-11-11 10:33:27+00:00		220
2014-11-11 10:52:27+00:00		221
2014-11-11 13:17:26+00:00		222
2014-11-11 13:51:27+00:00		223
2014-11-11 14:01:27+00:00		224
2014-11-11 15:05:26+00:00		225
2014-11-11 15:30:27+00:00		226
2014-11-11 15:43:26+00:00		227
2014-11-11 15:45:27+00:00		228
2014-11-11 15:56:26+00:00		229
2014-11-11 16:23:27+00:00		230
2014-11-11 16:27:27+00:00		231
2014-11-11 16:46:27+00:00		232
2014-11-11 16:54:26+00:00		233
2014-11-11 17:06:27+00:00		234
2014-11-11 17:10:27+00:00		235
2014-11-11 17:25:27+00:00		236
2014-11-11 17:29:27+00:00		237
2014-11-11 18:35:27+00:00		238
2014-11-11 19:09:27+00:00		239
2014-11-11 20:33:26+00:00		240
2014-11-11 21:18:26+00:00		241
2014-11-11 21:57:27+00:00		242
2014-11-11 22:10:26+00:00		243
2014-11-11 23:21:27+00:00		244
2014-11-12 02:46:26+00:00		245
2014-11-12 11:49:27+00:00		246
2014-11-12 12:03:27+00:00		247
2014-11-12 13:06:27+00:00		248
2014-11-12 14:18:27+00:00		249
2014-11-12 14:42:27+00:00		250
2014-11-12 15:01:27+00:00		251
2014-11-12 15:33:27+00:00		252
2014-11-12 15:40:26+00:00		253
2014-11-12 15:41:27+00:00		254
2014-11-12 15:52:27+00:00		255
2014-11-12 15:57:26+00:00		256
2014-11-12 16:05:27+00:00		257
2014-11-12 16:24:27+00:00		258
2014-11-12 16:57:26+00:00		259
2014-11-12 17:08:26+00:00		260
2014-11-12 17:11:26+00:00		261
2014-11-12 17:12:26+00:00		262
2014-11-12 17:15:27+00:00		263
2014-11-12 17:17:26+00:00		264
2014-11-12 17:35:27+00:00		265
2014-11-12 18:38:27+00:00		266
2014-11-12 18:54:26+00:00		267
2014-11-12 19:01:27+00:00		268
2014-11-12 19:28:27+00:00		269
2014-11-12 19:42:27+00:00		270
2014-11-12 21:39:27+00:00		271
2014-11-12 23:07:26+00:00		272
2014-11-12 23:52:27+00:00		273
2014-11-13 01:19:27+00:00		274
2014-11-13 03:00:27+00:00		275
2014-11-13 03:15:27+00:00		276
2014-11-13 10:33:27+00:00		277
2014-11-13 10:33:27+00:00		278
2014-11-13 11:01:26+00:00		279
2014-11-13 11:42:27+00:00		280
2014-11-13 12:27:27+00:00		281
2014-11-13 12:32:27+00:00		282
2014-11-13 13:48:26+00:00		283
2014-11-13 14:38:27+00:00		284
2014-11-13 15:18:27+00:00		285
2014-11-13 15:30:26+00:00		286
2014-11-13 15:35:27+00:00		287
2014-11-13 16:04:27+00:00		288
2014-11-13 16:21:26+00:00		289
2014-11-13 16:27:27+00:00		290
2014-11-13 16:32:27+00:00		291
2014-11-13 16:47:27+00:00		292
2014-11-13 16:50:27+00:00		293
2014-11-13 17:05:27+00:00		294
2014-11-13 17:07:26+00:00		295
2014-11-13 17:11:26+00:00		296
2014-11-13 17:28:27+00:00		297
2014-11-13 17:32:27+00:00		298
2014-11-13 17:41:27+00:00		299
2014-11-13 17:51:27+00:00		300
2014-11-13 18:15:26+00:00		301
2014-11-13 18:43:26+00:00		302
2014-11-13 19:02:26+00:00		303
2014-11-13 19:11:26+00:00		304
2014-11-13 19:44:26+00:00		305
2014-11-13 19:45:27+00:00		306
2014-11-13 20:04:27+00:00		307
2014-11-13 20:06:26+00:00		308
2014-11-13 20:13:27+00:00		309
2014-11-13 20:23:27+00:00		310
2014-11-13 20:40:26+00:00		311
2014-11-13 20:41:27+00:00		312
2014-11-13 20:43:26+00:00		313
2014-11-13 21:02:26+00:00		314
2014-11-13 21:12:27+00:00		315
2014-11-13 21:28:26+00:00		316
2014-11-13 21:28:26+00:00		317
2014-11-13 21:33:26+00:00		318
2014-11-13 21:58:27+00:00		319
2014-11-13 22:15:26+00:00		320
2014-11-13 22:16:27+00:00		321
2014-11-13 22:38:26+00:00		322
2014-11-13 22:40:27+00:00		323
2014-11-13 22:51:26+00:00		324
2014-11-13 23:10:27+00:00		325
2014-11-13 23:12:27+00:00		326
2014-11-13 23:14:26+00:00		327
2014-11-13 23:19:27+00:00		328
2014-11-13 23:20:27+00:00		329
2014-11-13 23:36:26+00:00		330
2014-11-13 23:36:27+00:00		331
2014-11-13 23:43:27+00:00		332
2014-11-13 23:48:27+00:00		333
2014-11-14 00:22:27+00:00		334
2014-11-14 00:27:27+00:00		335
2014-11-14 00:31:27+00:00		336
2014-11-14 00:53:26+00:00		337
2014-11-14 00:59:27+00:00		338
2014-11-14 01:05:26+00:00		339
2014-11-14 01:14:26+00:00		340
2014-11-14 02:13:28+00:00		341
2014-11-14 02:38:27+00:00		342
2014-11-14 02:54:26+00:00		343
2014-11-14 03:14:27+00:00		344
2014-11-14 07:35:27+00:00		345
2014-11-14 09:46:26+00:00		346
2014-11-14 09:55:26+00:00		347
2014-11-14 10:20:27+00:00		348
2014-11-14 10:38:27+00:00		349
2014-11-14 10:49:26+00:00		350
2014-11-14 11:04:27+00:00		351
2014-11-14 11:18:26+00:00		352
2014-11-14 11:19:26+00:00		353
2014-11-14 11:21:27+00:00		354
2014-11-14 11:32:27+00:00		355
2014-11-14 11:35:27+00:00		356
2014-11-14 11:39:26+00:00		357
2014-11-14 11:39:27+00:00		358
2014-11-14 11:45:27+00:00		359
2014-11-14 12:00:26+00:00		360
2014-11-14 12:09:27+00:00		361
2014-11-14 12:10:27+00:00		362
2014-11-14 12:10:27+00:00		363
2014-11-14 12:12:27+00:00		364
2014-11-14 12:15:27+00:00		365
2014-11-14 12:17:26+00:00		366
2014-11-14 12:24:27+00:00		367
2014-11-14 12:31:26+00:00		368
2014-11-14 12:33:27+00:00		369
2014-11-14 12:36:26+00:00		370
2014-11-14 12:47:27+00:00		371
2014-11-14 13:02:26+00:00		372
2014-11-14 13:02:27+00:00		373
2014-11-14 13:03:27+00:00		374
2014-11-14 13:05:27+00:00		375
2014-11-14 13:08:27+00:00		376
2014-11-14 13:13:27+00:00		377
2014-11-14 13:17:27+00:00		378
2014-11-14 13:21:27+00:00		379
2014-11-14 14:03:26+00:00		380
2014-11-14 14:17:26+00:00		381
2014-11-14 14:19:27+00:00		382
2014-11-14 14:26:26+00:00		383
2014-11-14 14:27:27+00:00		384
2014-11-14 14:44:27+00:00		385
2014-11-14 15:02:27+00:00		386
2014-11-14 15:03:27+00:00		387
2014-11-14 15:06:27+00:00		388
2014-11-14 15:06:27+00:00		389
2014-11-14 15:12:27+00:00		390
2014-11-14 15:22:26+00:00		391
2014-11-14 15:24:27+00:00		392
2014-11-14 15:31:26+00:00		393
2014-11-14 15:34:27+00:00		394
2014-11-14 15:41:26+00:00		395
2014-11-14 15:45:27+00:00		396
2014-11-14 15:45:27+00:00		397
2014-11-14 15:45:27+00:00		398
2014-11-14 15:47:27+00:00		399
2014-11-14 15:50:27+00:00		400
2014-11-14 15:51:27+00:00		401
2014-11-14 15:55:27+00:00		402
2014-11-14 15:57:26+00:00		403
2014-11-14 17:16:27+00:00		404
2014-11-14 17:42:27+00:00		405
2014-11-14 19:24:26+00:00		406
2014-11-14 20:56:27+00:00		407
2014-11-14 22:26:26+00:00		408
2014-11-18 19:52:27+00:00		409
2014-11-21 09:50:26+00:00		410
2014-11-21 15:55:27+00:00		411
2014-11-23 21:55:26+00:00		412
2014-12-20 21:11:26+00:00		413
2015-01-09 12:20:27+00:00		414



Assignment: lab6
2014-11-03 20:30:27+00:00		1
2014-11-08 22:32:26+00:00		2
2014-11-10 11:34:27+00:00		3
2014-11-10 11:34:27+00:00		4
2014-11-10 13:10:26+00:00		5
2014-11-10 13:37:27+00:00		6
2014-11-10 14:06:27+00:00		7
2014-11-10 15:02:27+00:00		8
2014-11-10 15:03:27+00:00		9
2014-11-10 17:38:26+00:00		10
2014-11-10 19:36:26+00:00		11
2014-11-10 19:59:27+00:00		12
2014-11-10 21:06:27+00:00		13
2014-11-10 23:31:26+00:00		14
2014-11-11 01:11:26+00:00		15
2014-11-11 08:17:26+00:00		16
2014-11-11 08:17:27+00:00		17
2014-11-11 08:20:27+00:00		18
2014-11-11 09:31:27+00:00		19
2014-11-11 13:27:26+00:00		20
2014-11-11 13:28:27+00:00		21
2014-11-11 13:45:26+00:00		22
2014-11-11 14:03:26+00:00		23
2014-11-11 14:17:26+00:00		24
2014-11-11 14:44:27+00:00		25
2014-11-11 14:55:26+00:00		26
2014-11-11 16:18:27+00:00		27
2014-11-11 18:32:27+00:00		28
2014-11-12 00:07:27+00:00		29
2014-11-12 03:08:27+00:00		30
2014-11-12 15:27:27+00:00		31
2014-11-12 16:06:27+00:00		32
2014-11-12 16:49:26+00:00		33
2014-11-12 17:56:27+00:00		34
2014-11-12 21:01:26+00:00		35
2014-11-12 22:56:27+00:00		36
2014-11-12 23:20:27+00:00		37
2014-11-13 00:37:27+00:00		38
2014-11-13 01:57:27+00:00		39
2014-11-13 02:05:26+00:00		40
2014-11-13 02:09:27+00:00		41
2014-11-13 02:17:26+00:00		42
2014-11-13 10:43:27+00:00		43
2014-11-13 12:01:27+00:00		44
2014-11-13 12:36:27+00:00		45
2014-11-13 12:49:26+00:00		46
2014-11-13 13:33:27+00:00		47
2014-11-13 15:39:26+00:00		48
2014-11-13 15:56:27+00:00		49
2014-11-13 17:43:26+00:00		50
2014-11-13 18:10:26+00:00		51
2014-11-13 18:30:26+00:00		52
2014-11-13 18:42:27+00:00		53
2014-11-13 18:52:26+00:00		54
2014-11-13 18:55:27+00:00		55
2014-11-13 18:57:26+00:00		56
2014-11-13 19:00:27+00:00		57
2014-11-13 23:04:26+00:00		58
2014-11-13 23:07:27+00:00		59
2014-11-14 02:34:28+00:00		60
2014-11-14 05:04:26+00:00		61
2014-11-14 05:06:27+00:00		62
2014-11-14 07:03:27+00:00		63
2014-11-14 07:05:26+00:00		64
2014-11-14 10:05:27+00:00		65
2014-11-14 11:04:27+00:00		66
2014-11-14 14:45:27+00:00		67
2014-11-14 14:48:26+00:00		68
2014-11-14 16:13:27+00:00		69
2014-11-14 19:17:27+00:00		70
2014-11-14 20:50:26+00:00		71
2014-11-14 22:28:27+00:00		72
2014-11-15 12:36:26+00:00		73
2014-11-15 15:41:26+00:00		74
2014-11-15 15:56:27+00:00		75
2014-11-15 16:37:27+00:00		76
2014-11-15 16:46:27+00:00		77
2014-11-15 17:29:27+00:00		78
2014-11-15 17:46:27+00:00		79
2014-11-15 19:15:27+00:00		80
2014-11-15 21:31:27+00:00		81
2014-11-15 22:42:27+00:00		82
2014-11-16 00:04:26+00:00		83
2014-11-16 16:03:27+00:00		84
2014-11-16 17:04:26+00:00		85
2014-11-16 22:35:26+00:00		86
2014-11-16 22:51:27+00:00		87
2014-11-16 23:09:27+00:00		88
2014-11-16 23:17:27+00:00		89
2014-11-17 00:43:26+00:00		90
2014-11-17 02:11:27+00:00		91
2014-11-17 08:50:26+00:00		92
2014-11-17 10:36:27+00:00		93
2014-11-17 10:54:27+00:00		94
2014-11-17 10:55:26+00:00		95
2014-11-17 11:03:26+00:00		96
2014-11-17 11:08:26+00:00		97
2014-11-17 11:11:26+00:00		98
2014-11-17 11:12:26+00:00		99
2014-11-17 11:19:27+00:00		100
2014-11-17 11:21:26+00:00		101
2014-11-17 11:21:27+00:00		102
2014-11-17 11:26:27+00:00		103
2014-11-17 11:26:27+00:00		104
2014-11-17 11:27:28+00:00		105
2014-11-17 11:28:27+00:00		106
2014-11-17 11:29:26+00:00		107
2014-11-17 11:31:27+00:00		108
2014-11-17 11:33:26+00:00		109
2014-11-17 11:33:27+00:00		110
2014-11-17 11:35:27+00:00		111
2014-11-17 11:40:27+00:00		112
2014-11-17 11:41:27+00:00		113
2014-11-17 11:41:27+00:00		114
2014-11-17 11:42:26+00:00		115
2014-11-17 11:42:26+00:00		116
2014-11-17 11:42:27+00:00		117
2014-11-17 11:43:27+00:00		118
2014-11-17 11:43:27+00:00		119
2014-11-17 11:45:27+00:00		120
2014-11-17 11:45:27+00:00		121
2014-11-17 11:46:26+00:00		122
2014-11-17 11:47:26+00:00		123
2014-11-17 11:47:27+00:00		124
2014-11-17 11:48:27+00:00		125
2014-11-17 11:48:27+00:00		126
2014-11-17 11:49:27+00:00		127
2014-11-17 11:50:27+00:00		128
2014-11-17 11:51:26+00:00		129
2014-11-17 11:53:27+00:00		130
2014-11-17 11:54:27+00:00		131
2014-11-17 11:55:26+00:00		132
2014-11-17 11:55:27+00:00		133
2014-11-17 11:56:26+00:00		134
2014-11-17 11:57:27+00:00		135
2014-11-17 11:58:28+00:00		136
2014-11-17 11:59:26+00:00		137
2014-11-17 11:59:26+00:00		138
2014-11-17 11:59:27+00:00		139
2014-11-17 11:59:27+00:00		140
2014-11-17 11:59:27+00:00		141
2014-11-17 12:00:26+00:00		142
2014-11-17 12:01:27+00:00		143
2014-11-17 12:03:27+00:00		144
2014-11-17 12:03:27+00:00		145
2014-11-17 12:04:26+00:00		146
2014-11-17 12:05:26+00:00		147
2014-11-17 12:05:27+00:00		148
2014-11-17 12:07:27+00:00		149
2014-11-17 12:10:27+00:00		150
2014-11-17 12:11:27+00:00		151
2014-11-17 12:19:27+00:00		152
2014-11-17 12:20:27+00:00		153
2014-11-17 12:27:27+00:00		154
2014-11-17 12:28:27+00:00		155
2014-11-17 12:30:26+00:00		156
2014-11-17 12:31:27+00:00		157
2014-11-17 12:33:27+00:00		158
2014-11-17 12:40:27+00:00		159
2014-11-17 12:40:27+00:00		160
2014-11-17 12:41:27+00:00		161
2014-11-17 12:49:26+00:00		162
2014-11-17 12:51:27+00:00		163
2014-11-17 12:53:26+00:00		164
2014-11-17 12:55:27+00:00		165
2014-11-17 12:55:27+00:00		166
2014-11-17 12:56:26+00:00		167
2014-11-17 12:57:27+00:00		168
2014-11-17 12:58:27+00:00		169
2014-11-17 12:58:27+00:00		170
2014-11-17 12:59:27+00:00		171
2014-11-17 13:00:26+00:00		172
2014-11-17 13:02:27+00:00		173
2014-11-17 13:10:27+00:00		174
2014-11-17 13:14:27+00:00		175
2014-11-17 13:14:27+00:00		176
2014-11-17 13:16:27+00:00		177
2014-11-17 13:20:27+00:00		178
2014-11-17 13:27:27+00:00		179
2014-11-17 13:28:27+00:00		180
2014-11-17 13:30:26+00:00		181
2014-11-17 13:31:27+00:00		182
2014-11-17 13:32:27+00:00		183
2014-11-17 13:33:27+00:00		184
2014-11-17 13:34:26+00:00		185
2014-11-17 13:37:27+00:00		186
2014-11-17 13:38:27+00:00		187
2014-11-17 13:40:27+00:00		188
2014-11-17 13:42:26+00:00		189
2014-11-17 13:42:26+00:00		190
2014-11-17 13:42:27+00:00		191
2014-11-17 13:44:27+00:00		192
2014-11-17 13:45:27+00:00		193
2014-11-17 13:46:27+00:00		194
2014-11-17 13:48:27+00:00		195
2014-11-17 13:49:27+00:00		196
2014-11-17 13:50:27+00:00		197
2014-11-17 13:51:26+00:00		198
2014-11-17 14:07:27+00:00		199
2014-11-17 14:21:26+00:00		200
2014-11-17 14:23:27+00:00		201
2014-11-17 14:25:26+00:00		202
2014-11-17 14:30:26+00:00		203
2014-11-17 14:42:26+00:00		204
2014-11-17 14:50:27+00:00		205
2014-11-17 14:51:26+00:00		206
2014-11-17 14:56:26+00:00		207
2014-11-17 14:58:27+00:00		208
2014-11-17 15:48:26+00:00		209
2014-11-17 16:02:26+00:00		210
2014-11-17 16:25:27+00:00		211
2014-11-17 16:33:27+00:00		212
2014-11-17 18:01:27+00:00		213
2014-11-17 18:14:27+00:00		214
2014-11-17 18:14:27+00:00		215
2014-11-17 18:16:26+00:00		216
2014-11-17 18:27:27+00:00		217
2014-11-17 19:21:27+00:00		218
2014-11-17 19:32:26+00:00		219
2014-11-17 19:51:26+00:00		220
2014-11-17 20:14:27+00:00		221
2014-11-17 20:15:26+00:00		222
2014-11-17 20:16:27+00:00		223
2014-11-17 20:42:28+00:00		224
2014-11-17 21:21:27+00:00		225
2014-11-17 23:11:26+00:00		226
2014-11-17 23:34:27+00:00		227
2014-11-18 01:56:27+00:00		228
2014-11-18 09:27:27+00:00		229
2014-11-18 10:03:26+00:00		230
2014-11-18 10:09:27+00:00		231
2014-11-18 10:55:27+00:00		232
2014-11-18 11:44:27+00:00		233
2014-11-18 13:29:27+00:00		234
2014-11-18 13:51:27+00:00		235
2014-11-18 14:49:26+00:00		236
2014-11-18 15:12:27+00:00		237
2014-11-18 15:29:27+00:00		238
2014-11-18 16:02:27+00:00		239
2014-11-18 16:36:27+00:00		240
2014-11-18 16:52:26+00:00		241
2014-11-18 16:57:26+00:00		242
2014-11-18 17:12:27+00:00		243
2014-11-18 18:12:26+00:00		244
2014-11-18 19:30:27+00:00		245
2014-11-18 19:33:26+00:00		246
2014-11-18 19:46:26+00:00		247
2014-11-18 20:09:27+00:00		248
2014-11-18 20:09:27+00:00		249
2014-11-18 20:35:27+00:00		250
2014-11-18 22:10:27+00:00		251
2014-11-18 23:28:26+00:00		252
2014-11-19 00:02:26+00:00		253
2014-11-19 08:42:27+00:00		254
2014-11-19 09:26:27+00:00		255
2014-11-19 11:09:26+00:00		256
2014-11-19 11:31:27+00:00		257
2014-11-19 12:06:27+00:00		258
2014-11-19 12:19:27+00:00		259
2014-11-19 13:21:27+00:00		260
2014-11-19 13:32:26+00:00		261
2014-11-19 13:37:27+00:00		262
2014-11-19 13:38:27+00:00		263
2014-11-19 15:58:27+00:00		264
2014-11-19 16:01:26+00:00		265
2014-11-19 16:23:27+00:00		266
2014-11-19 16:24:27+00:00		267
2014-11-19 16:50:27+00:00		268
2014-11-19 16:58:27+00:00		269
2014-11-19 16:58:27+00:00		270
2014-11-19 16:59:26+00:00		271
2014-11-19 17:03:27+00:00		272
2014-11-19 17:51:27+00:00		273
2014-11-19 17:54:27+00:00		274
2014-11-19 17:59:27+00:00		275
2014-11-19 19:29:26+00:00		276
2014-11-19 19:38:27+00:00		277
2014-11-19 20:11:27+00:00		278
2014-11-19 20:49:26+00:00		279
2014-11-19 23:04:26+00:00		280
2014-11-20 00:04:27+00:00		281
2014-11-20 01:11:27+00:00		282
2014-11-20 10:31:27+00:00		283
2014-11-20 10:45:26+00:00		284
2014-11-20 11:00:27+00:00		285
2014-11-20 11:00:27+00:00		286
2014-11-20 11:09:27+00:00		287
2014-11-20 11:27:26+00:00		288
2014-11-20 12:51:26+00:00		289
2014-11-20 13:03:26+00:00		290
2014-11-20 14:58:26+00:00		291
2014-11-20 15:15:26+00:00		292
2014-11-20 15:35:26+00:00		293
2014-11-20 16:05:27+00:00		294
2014-11-20 16:07:27+00:00		295
2014-11-20 16:37:27+00:00		296
2014-11-20 17:09:26+00:00		297
2014-11-20 17:10:26+00:00		298
2014-11-20 17:11:26+00:00		299
2014-11-20 17:17:27+00:00		300
2014-11-20 17:31:26+00:00		301
2014-11-20 17:39:26+00:00		302
2014-11-20 17:42:27+00:00		303
2014-11-20 18:03:27+00:00		304
2014-11-20 18:07:27+00:00		305
2014-11-20 18:23:26+00:00		306
2014-11-20 18:25:27+00:00		307
2014-11-20 18:25:27+00:00		308
2014-11-20 19:11:27+00:00		309
2014-11-20 19:11:27+00:00		310
2014-11-20 19:58:26+00:00		311
2014-11-20 20:06:26+00:00		312
2014-11-20 20:13:27+00:00		313
2014-11-20 20:16:27+00:00		314
2014-11-20 20:17:27+00:00		315
2014-11-20 20:41:27+00:00		316
2014-11-20 21:07:27+00:00		317
2014-11-20 21:12:27+00:00		318
2014-11-20 21:15:27+00:00		319
2014-11-20 21:34:26+00:00		320
2014-11-20 21:46:27+00:00		321
2014-11-20 21:52:26+00:00		322
2014-11-20 22:30:26+00:00		323
2014-11-20 22:39:26+00:00		324
2014-11-20 22:43:26+00:00		325
2014-11-20 23:01:27+00:00		326
2014-11-20 23:03:27+00:00		327
2014-11-20 23:04:26+00:00		328
2014-11-20 23:11:27+00:00		329
2014-11-20 23:17:26+00:00		330
2014-11-20 23:17:27+00:00		331
2014-11-20 23:22:26+00:00		332
2014-11-20 23:23:27+00:00		333
2014-11-20 23:27:27+00:00		334
2014-11-20 23:38:26+00:00		335
2014-11-21 00:10:27+00:00		336
2014-11-21 00:16:26+00:00		337
2014-11-21 00:53:26+00:00		338
2014-11-21 01:05:26+00:00		339
2014-11-21 01:08:27+00:00		340
2014-11-21 05:02:28+00:00		341
2014-11-21 06:18:27+00:00		342
2014-11-21 10:25:26+00:00		343
2014-11-21 10:52:27+00:00		344
2014-11-21 11:01:27+00:00		345
2014-11-21 11:06:27+00:00		346
2014-11-21 11:22:27+00:00		347
2014-11-21 11:34:27+00:00		348
2014-11-21 11:39:27+00:00		349
2014-11-21 11:52:27+00:00		350
2014-11-21 11:56:27+00:00		351
2014-11-21 12:01:27+00:00		352
2014-11-21 12:04:27+00:00		353
2014-11-21 12:06:27+00:00		354
2014-11-21 12:20:27+00:00		355
2014-11-21 12:22:27+00:00		356
2014-11-21 12:28:26+00:00		357
2014-11-21 12:34:27+00:00		358
2014-11-21 12:35:27+00:00		359
2014-11-21 12:48:26+00:00		360
2014-11-21 13:29:26+00:00		361
2014-11-21 13:32:27+00:00		362
2014-11-21 14:02:27+00:00		363
2014-11-21 14:02:27+00:00		364
2014-11-21 14:08:26+00:00		365
2014-11-21 14:14:27+00:00		366
2014-11-21 14:16:26+00:00		367
2014-11-21 14:20:26+00:00		368
2014-11-21 14:27:27+00:00		369
2014-11-21 14:28:26+00:00		370
2014-11-21 14:29:26+00:00		371
2014-11-21 14:30:27+00:00		372
2014-11-21 14:34:27+00:00		373
2014-11-21 14:46:27+00:00		374
2014-11-21 14:52:26+00:00		375
2014-11-21 15:05:26+00:00		376
2014-11-21 15:06:26+00:00		377
2014-11-21 15:06:27+00:00		378
2014-11-21 15:10:26+00:00		379
2014-11-21 15:18:26+00:00		380
2014-11-21 15:19:26+00:00		381
2014-11-21 15:19:27+00:00		382
2014-11-21 15:20:27+00:00		383
2014-11-21 15:22:27+00:00		384
2014-11-21 15:25:27+00:00		385
2014-11-21 15:27:26+00:00		386
2014-11-21 15:28:27+00:00		387
2014-11-21 15:29:27+00:00		388
2014-11-21 15:31:26+00:00		389
2014-11-21 15:32:26+00:00		390
2014-11-21 15:34:27+00:00		391
2014-11-21 15:34:27+00:00		392
2014-11-21 15:36:26+00:00		393
2014-11-21 15:39:26+00:00		394
2014-11-21 15:39:27+00:00		395
2014-11-21 15:40:26+00:00		396
2014-11-21 15:42:27+00:00		397
2014-11-21 15:43:27+00:00		398
2014-11-21 15:47:27+00:00		399
2014-11-21 15:50:27+00:00		400
2014-11-21 15:54:27+00:00		401
2014-11-21 15:56:26+00:00		402
2014-11-21 15:57:26+00:00		403
2014-11-21 16:00:26+00:00		404
2014-11-21 16:02:27+00:00		405
2014-11-21 16:02:27+00:00		406
2014-11-21 18:33:26+00:00		407
2014-11-21 19:47:27+00:00		408
2014-11-23 20:48:27+00:00		409
2014-11-24 11:39:27+00:00		410
2014-11-24 12:26:27+00:00		411



Assignment: lab7
2014-11-10 13:22:27+00:00		1
2014-11-11 10:00:27+00:00		2
2014-11-14 22:31:26+00:00		3
2014-11-17 10:01:27+00:00		4
2014-11-17 11:17:26+00:00		5
2014-11-17 12:29:26+00:00		6
2014-11-17 14:20:27+00:00		7
2014-11-17 20:34:27+00:00		8
2014-11-17 22:04:27+00:00		9
2014-11-18 09:02:28+00:00		10
2014-11-18 09:49:27+00:00		11
2014-11-18 10:15:27+00:00		12
2014-11-18 10:45:27+00:00		13
2014-11-18 10:56:27+00:00		14
2014-11-18 16:13:26+00:00		15
2014-11-18 18:33:26+00:00		16
2014-11-18 20:41:26+00:00		17
2014-11-19 00:23:27+00:00		18
2014-11-19 16:51:26+00:00		19
2014-11-19 16:56:26+00:00		20
2014-11-19 16:59:26+00:00		21
2014-11-19 17:21:27+00:00		22
2014-11-20 00:40:27+00:00		23
2014-11-20 00:49:27+00:00		24
2014-11-20 01:36:27+00:00		25
2014-11-20 02:41:27+00:00		26
2014-11-20 02:44:27+00:00		27
2014-11-20 11:02:26+00:00		28
2014-11-20 11:22:27+00:00		29
2014-11-20 17:00:27+00:00		30
2014-11-20 17:05:26+00:00		31
2014-11-20 20:14:26+00:00		32
2014-11-20 20:19:26+00:00		33
2014-11-20 20:22:26+00:00		34
2014-11-20 20:58:27+00:00		35
2014-11-20 21:19:27+00:00		36
2014-11-20 22:11:27+00:00		37
2014-11-21 09:18:27+00:00		38
2014-11-21 11:24:26+00:00		39
2014-11-21 12:21:27+00:00		40
2014-11-21 12:36:26+00:00		41
2014-11-21 14:46:27+00:00		42
2014-11-21 14:46:27+00:00		43
2014-11-21 15:39:26+00:00		44
2014-11-21 18:39:27+00:00		45
2014-11-21 21:02:26+00:00		46
2014-11-22 08:04:26+00:00		47
2014-11-22 14:42:27+00:00		48
2014-11-22 17:37:27+00:00		49
2014-11-22 21:15:27+00:00		50
2014-11-23 15:51:26+00:00		51
2014-11-23 19:44:27+00:00		52
2014-11-23 21:48:26+00:00		53
2014-11-23 22:40:27+00:00		54
2014-11-24 06:03:26+00:00		55
2014-11-24 10:33:26+00:00		56
2014-11-24 11:14:26+00:00		57
2014-11-24 11:14:26+00:00		58
2014-11-24 11:39:27+00:00		59
2014-11-24 11:43:27+00:00		60
2014-11-24 11:48:28+00:00		61
2014-11-24 11:53:26+00:00		62
2014-11-24 11:54:26+00:00		63
2014-11-24 11:54:27+00:00		64
2014-11-24 11:55:27+00:00		65
2014-11-24 11:57:26+00:00		66
2014-11-24 11:59:27+00:00		67
2014-11-24 12:07:27+00:00		68
2014-11-24 12:15:26+00:00		69
2014-11-24 12:20:27+00:00		70
2014-11-24 12:22:26+00:00		71
2014-11-24 12:22:27+00:00		72
2014-11-24 12:24:27+00:00		73
2014-11-24 12:27:26+00:00		74
2014-11-24 12:28:27+00:00		75
2014-11-24 12:30:26+00:00		76
2014-11-24 12:30:27+00:00		77
2014-11-24 12:32:27+00:00		78
2014-11-24 12:32:28+00:00		79
2014-11-24 12:35:27+00:00		80
2014-11-24 12:35:27+00:00		81
2014-11-24 12:39:27+00:00		82
2014-11-24 12:43:27+00:00		83
2014-11-24 12:45:26+00:00		84
2014-11-24 12:46:26+00:00		85
2014-11-24 12:47:27+00:00		86
2014-11-24 12:48:27+00:00		87
2014-11-24 12:48:27+00:00		88
2014-11-24 12:52:27+00:00		89
2014-11-24 12:53:27+00:00		90
2014-11-24 12:59:26+00:00		91
2014-11-24 12:59:27+00:00		92
2014-11-24 13:08:27+00:00		93
2014-11-24 13:08:27+00:00		94
2014-11-24 13:15:27+00:00		95
2014-11-24 13:16:27+00:00		96
2014-11-24 13:16:27+00:00		97
2014-11-24 13:18:26+00:00		98
2014-11-24 13:19:26+00:00		99
2014-11-24 13:25:27+00:00		100
2014-11-24 13:30:27+00:00		101
2014-11-24 13:31:26+00:00		102
2014-11-24 13:43:26+00:00		103
2014-11-24 13:48:27+00:00		104
2014-11-24 13:52:26+00:00		105
2014-11-24 13:52:27+00:00		106
2014-11-24 13:55:26+00:00		107
2014-11-24 14:24:26+00:00		108
2014-11-24 14:29:26+00:00		109
2014-11-24 14:31:27+00:00		110
2014-11-24 14:46:27+00:00		111
2014-11-24 14:52:27+00:00		112
2014-11-24 14:56:27+00:00		113
2014-11-24 15:02:26+00:00		114
2014-11-24 15:02:27+00:00		115
2014-11-24 15:14:26+00:00		116
2014-11-24 15:18:26+00:00		117
2014-11-24 15:45:27+00:00		118
2014-11-24 15:53:27+00:00		119
2014-11-24 16:23:27+00:00		120
2014-11-24 18:13:27+00:00		121
2014-11-24 19:06:27+00:00		122
2014-11-24 19:26:27+00:00		123
2014-11-24 20:22:27+00:00		124
2014-11-24 20:41:27+00:00		125
2014-11-24 20:55:26+00:00		126
2014-11-24 21:08:27+00:00		127
2014-11-24 21:48:26+00:00		128
2014-11-24 21:57:27+00:00		129
2014-11-24 22:30:27+00:00		130
2014-11-24 22:36:26+00:00		131
2014-11-25 09:24:28+00:00		132
2014-11-25 09:32:27+00:00		133
2014-11-25 10:17:29+00:00		134
2014-11-25 11:06:26+00:00		135
2014-11-25 11:16:26+00:00		136
2014-11-25 11:56:27+00:00		137
2014-11-25 12:35:26+00:00		138
2014-11-25 14:25:27+00:00		139
2014-11-25 15:51:26+00:00		140
2014-11-25 16:09:27+00:00		141
2014-11-25 16:39:26+00:00		142
2014-11-25 16:43:26+00:00		143
2014-11-25 17:14:27+00:00		144
2014-11-25 17:14:27+00:00		145
2014-11-25 17:23:26+00:00		146
2014-11-25 17:23:27+00:00		147
2014-11-25 17:39:26+00:00		148
2014-11-25 17:45:27+00:00		149
2014-11-25 18:07:26+00:00		150
2014-11-25 20:56:27+00:00		151
2014-11-25 21:17:26+00:00		152
2014-11-25 22:20:27+00:00		153
2014-11-26 06:44:27+00:00		154
2014-11-26 07:55:26+00:00		155
2014-11-26 09:18:26+00:00		156
2014-11-26 11:23:26+00:00		157
2014-11-26 12:00:26+00:00		158
2014-11-26 12:40:26+00:00		159
2014-11-26 13:29:26+00:00		160
2014-11-26 14:04:27+00:00		161
2014-11-26 14:18:27+00:00		162
2014-11-26 14:41:27+00:00		163
2014-11-26 15:24:27+00:00		164
2014-11-26 15:25:26+00:00		165
2014-11-26 15:34:26+00:00		166
2014-11-26 15:35:26+00:00		167
2014-11-26 15:39:26+00:00		168
2014-11-26 16:22:27+00:00		169
2014-11-26 16:56:26+00:00		170
2014-11-26 16:56:27+00:00		171
2014-11-26 17:06:27+00:00		172
2014-11-26 17:11:26+00:00		173
2014-11-26 18:53:26+00:00		174
2014-11-26 19:02:26+00:00		175
2014-11-26 20:20:27+00:00		176
2014-11-26 20:45:27+00:00		177
2014-11-26 21:08:27+00:00		178
2014-11-26 21:10:26+00:00		179
2014-11-27 00:06:26+00:00		180
2014-11-27 00:45:27+00:00		181
2014-11-27 01:24:27+00:00		182
2014-11-27 02:19:26+00:00		183
2014-11-27 02:22:27+00:00		184
2014-11-27 02:24:26+00:00		185
2014-11-27 11:39:26+00:00		186
2014-11-27 11:44:27+00:00		187
2014-11-27 13:21:27+00:00		188
2014-11-27 13:24:27+00:00		189
2014-11-27 13:28:27+00:00		190
2014-11-27 13:35:27+00:00		191
2014-11-27 13:38:26+00:00		192
2014-11-27 15:47:26+00:00		193
2014-11-27 16:28:27+00:00		194
2014-11-27 16:42:26+00:00		195
2014-11-27 16:47:26+00:00		196
2014-11-27 16:48:27+00:00		197
2014-11-27 17:00:27+00:00		198
2014-11-27 17:02:26+00:00		199
2014-11-27 17:18:27+00:00		200
2014-11-27 17:30:27+00:00		201
2014-11-27 17:35:26+00:00		202
2014-11-27 17:49:27+00:00		203
2014-11-27 18:19:26+00:00		204
2014-11-27 18:24:26+00:00		205
2014-11-27 18:33:27+00:00		206
2014-11-27 18:34:27+00:00		207
2014-11-27 18:42:27+00:00		208
2014-11-27 18:44:26+00:00		209
2014-11-27 18:49:27+00:00		210
2014-11-27 18:50:27+00:00		211
2014-11-27 18:59:27+00:00		212
2014-11-27 19:02:27+00:00		213
2014-11-27 19:10:27+00:00		214
2014-11-27 19:12:26+00:00		215
2014-11-27 19:44:27+00:00		216
2014-11-27 19:52:27+00:00		217
2014-11-27 19:59:27+00:00		218
2014-11-27 20:02:27+00:00		219
2014-11-27 20:03:27+00:00		220
2014-11-27 20:29:26+00:00		221
2014-11-27 20:42:26+00:00		222
2014-11-27 20:57:26+00:00		223
2014-11-27 21:16:27+00:00		224
2014-11-27 21:20:27+00:00		225
2014-11-27 21:21:27+00:00		226
2014-11-27 21:23:27+00:00		227
2014-11-27 21:28:27+00:00		228
2014-11-27 21:49:27+00:00		229
2014-11-27 21:49:27+00:00		230
2014-11-27 21:56:27+00:00		231
2014-11-27 22:11:27+00:00		232
2014-11-27 22:16:27+00:00		233
2014-11-27 22:16:27+00:00		234
2014-11-27 22:28:27+00:00		235
2014-11-27 22:29:27+00:00		236
2014-11-27 22:34:26+00:00		237
2014-11-27 22:34:26+00:00		238
2014-11-27 22:49:27+00:00		239
2014-11-27 22:52:27+00:00		240
2014-11-27 23:17:27+00:00		241
2014-11-27 23:26:26+00:00		242
2014-11-27 23:28:27+00:00		243
2014-11-27 23:30:26+00:00		244
2014-11-27 23:57:27+00:00		245
2014-11-28 00:01:27+00:00		246
2014-11-28 00:03:26+00:00		247
2014-11-28 00:03:27+00:00		248
2014-11-28 00:35:26+00:00		249
2014-11-28 01:38:26+00:00		250
2014-11-28 01:59:27+00:00		251
2014-11-28 02:13:26+00:00		252
2014-11-28 02:21:26+00:00		253
2014-11-28 02:24:27+00:00		254
2014-11-28 03:14:28+00:00		255
2014-11-28 03:19:27+00:00		256
2014-11-28 04:17:27+00:00		257
2014-11-28 04:36:26+00:00		258
2014-11-28 08:38:26+00:00		259
2014-11-28 09:38:26+00:00		260
2014-11-28 10:18:26+00:00		261
2014-11-28 10:22:26+00:00		262
2014-11-28 10:25:26+00:00		263
2014-11-28 10:37:26+00:00		264
2014-11-28 10:42:27+00:00		265
2014-11-28 10:43:27+00:00		266
2014-11-28 10:57:26+00:00		267
2014-11-28 10:58:27+00:00		268
2014-11-28 11:08:26+00:00		269
2014-11-28 11:08:26+00:00		270
2014-11-28 11:09:26+00:00		271
2014-11-28 11:16:26+00:00		272
2014-11-28 11:18:27+00:00		273
2014-11-28 11:21:26+00:00		274
2014-11-28 11:24:26+00:00		275
2014-11-28 11:25:26+00:00		276
2014-11-28 11:26:27+00:00		277
2014-11-28 11:27:27+00:00		278
2014-11-28 11:29:26+00:00		279
2014-11-28 11:30:27+00:00		280
2014-11-28 11:31:27+00:00		281
2014-11-28 11:34:27+00:00		282
2014-11-28 11:35:27+00:00		283
2014-11-28 11:37:26+00:00		284
2014-11-28 11:37:27+00:00		285
2014-11-28 11:43:27+00:00		286
2014-11-28 11:43:27+00:00		287
2014-11-28 11:49:27+00:00		288
2014-11-28 11:57:27+00:00		289
2014-11-28 12:00:26+00:00		290
2014-11-28 12:04:27+00:00		291
2014-11-28 12:05:27+00:00		292
2014-11-28 12:05:27+00:00		293
2014-11-28 12:12:27+00:00		294
2014-11-28 12:19:26+00:00		295
2014-11-28 12:24:27+00:00		296
2014-11-28 12:30:26+00:00		297
2014-11-28 12:33:27+00:00		298
2014-11-28 12:34:26+00:00		299
2014-11-28 12:34:27+00:00		300
2014-11-28 12:36:27+00:00		301
2014-11-28 12:38:26+00:00		302
2014-11-28 12:39:26+00:00		303
2014-11-28 12:41:27+00:00		304
2014-11-28 12:42:26+00:00		305
2014-11-28 12:47:26+00:00		306
2014-11-28 12:48:27+00:00		307
2014-11-28 12:51:26+00:00		308
2014-11-28 12:52:27+00:00		309
2014-11-28 12:55:26+00:00		310
2014-11-28 12:57:27+00:00		311
2014-11-28 12:58:26+00:00		312
2014-11-28 13:01:27+00:00		313
2014-11-28 13:03:26+00:00		314
2014-11-28 13:08:27+00:00		315
2014-11-28 13:10:26+00:00		316
2014-11-28 13:15:26+00:00		317
2014-11-28 13:16:27+00:00		318
2014-11-28 13:24:27+00:00		319
2014-11-28 13:28:27+00:00		320
2014-11-28 13:29:27+00:00		321
2014-11-28 13:41:27+00:00		322
2014-11-28 13:45:27+00:00		323
2014-11-28 13:46:26+00:00		324
2014-11-28 13:58:26+00:00		325
2014-11-28 13:58:27+00:00		326
2014-11-28 13:58:27+00:00		327
2014-11-28 14:00:27+00:00		328
2014-11-28 14:01:27+00:00		329
2014-11-28 14:02:26+00:00		330
2014-11-28 14:03:28+00:00		331
2014-11-28 14:04:26+00:00		332
2014-11-28 14:04:26+00:00		333
2014-11-28 14:06:27+00:00		334
2014-11-28 14:08:26+00:00		335
2014-11-28 14:09:26+00:00		336
2014-11-28 14:15:27+00:00		337
2014-11-28 14:17:26+00:00		338
2014-11-28 14:18:27+00:00		339
2014-11-28 14:19:27+00:00		340
2014-11-28 14:21:26+00:00		341
2014-11-28 14:34:27+00:00		342
2014-11-28 14:34:27+00:00		343
2014-11-28 14:35:27+00:00		344
2014-11-28 14:40:26+00:00		345
2014-11-28 14:41:26+00:00		346
2014-11-28 14:42:27+00:00		347
2014-11-28 14:48:26+00:00		348
2014-11-28 14:55:27+00:00		349
2014-11-28 14:57:27+00:00		350
2014-11-28 14:57:27+00:00		351
2014-11-28 14:59:27+00:00		352
2014-11-28 15:02:27+00:00		353
2014-11-28 15:09:27+00:00		354
2014-11-28 15:11:26+00:00		355
2014-11-28 15:13:27+00:00		356
2014-11-28 15:14:27+00:00		357
2014-11-28 15:14:27+00:00		358
2014-11-28 15:19:26+00:00		359
2014-11-28 15:19:27+00:00		360
2014-11-28 15:20:27+00:00		361
2014-11-28 15:22:26+00:00		362
2014-11-28 15:25:27+00:00		363
2014-11-28 15:28:27+00:00		364
2014-11-28 15:28:27+00:00		365
2014-11-28 15:30:26+00:00		366
2014-11-28 15:33:26+00:00		367
2014-11-28 15:36:27+00:00		368
2014-11-28 15:40:27+00:00		369
2014-11-28 15:41:26+00:00		370
2014-11-28 15:41:26+00:00		371
2014-11-28 15:42:26+00:00		372
2014-11-28 15:43:27+00:00		373
2014-11-28 15:44:27+00:00		374
2014-11-28 15:45:26+00:00		375
2014-11-28 15:52:26+00:00		376
2014-11-28 15:54:27+00:00		377
2014-11-28 15:54:27+00:00		378
2014-11-28 15:54:27+00:00		379
2014-11-28 15:55:26+00:00		380
2014-11-28 15:56:27+00:00		381
2014-11-28 15:57:27+00:00		382
2014-11-28 15:57:27+00:00		383
2014-11-28 15:59:26+00:00		384
2014-11-28 15:59:27+00:00		385
2014-11-28 15:59:27+00:00		386
2014-11-28 15:59:27+00:00		387
2014-11-28 16:02:27+00:00		388
2014-11-28 16:36:26+00:00		389
2014-11-28 17:59:27+00:00		390
2014-11-28 21:31:26+00:00		391
2014-11-28 22:45:27+00:00		392
2014-12-01 05:05:27+00:00		393
2014-12-01 16:20:26+00:00		394
2014-12-27 12:46:26+00:00		395



Assignment: lab8
2014-11-18 21:08:28+00:00		1
2014-11-18 23:03:27+00:00		2
2014-11-24 11:05:29+00:00		3
2014-11-24 12:04:28+00:00		4
2014-11-24 12:34:27+00:00		5
2014-11-25 09:55:28+00:00		6
2014-11-25 10:13:27+00:00		7
2014-11-25 10:20:28+00:00		8
2014-11-25 14:28:27+00:00		9
2014-11-25 17:40:27+00:00		10
2014-11-25 18:52:27+00:00		11
2014-11-26 15:14:28+00:00		12
2014-11-26 17:25:27+00:00		13
2014-11-26 17:26:27+00:00		14
2014-11-27 11:58:28+00:00		15
2014-11-27 15:19:27+00:00		16
2014-11-27 23:49:28+00:00		17
2014-11-28 01:20:27+00:00		18
2014-11-28 11:29:27+00:00		19
2014-11-28 13:50:28+00:00		20
2014-11-28 14:16:27+00:00		21
2014-11-28 14:35:28+00:00		22
2014-11-28 15:53:27+00:00		23
2014-11-29 00:39:27+00:00		24
2014-11-29 16:07:28+00:00		25
2014-11-29 17:56:28+00:00		26
2014-11-29 20:59:28+00:00		27
2014-11-29 21:47:27+00:00		28
2014-11-29 23:28:28+00:00		29
2014-11-30 00:42:27+00:00		30
2014-11-30 13:48:27+00:00		31
2014-11-30 19:53:27+00:00		32
2014-11-30 22:20:27+00:00		33
2014-11-30 22:43:27+00:00		34
2014-12-01 09:40:29+00:00		35
2014-12-01 10:37:27+00:00		36
2014-12-01 10:48:27+00:00		37
2014-12-01 10:51:27+00:00		38
2014-12-01 11:27:28+00:00		39
2014-12-01 11:42:27+00:00		40
2014-12-01 11:57:27+00:00		41
2014-12-01 12:00:27+00:00		42
2014-12-01 12:02:27+00:00		43
2014-12-01 12:02:28+00:00		44
2014-12-01 12:03:27+00:00		45
2014-12-01 12:05:27+00:00		46
2014-12-01 12:06:27+00:00		47
2014-12-01 12:11:28+00:00		48
2014-12-01 12:15:28+00:00		49
2014-12-01 12:15:29+00:00		50
2014-12-01 12:22:28+00:00		51
2014-12-01 12:25:27+00:00		52
2014-12-01 12:31:27+00:00		53
2014-12-01 13:02:28+00:00		54
2014-12-01 13:04:27+00:00		55
2014-12-01 13:16:27+00:00		56
2014-12-01 13:19:27+00:00		57
2014-12-01 13:21:27+00:00		58
2014-12-01 13:22:27+00:00		59
2014-12-01 13:23:27+00:00		60
2014-12-01 13:24:27+00:00		61
2014-12-01 13:26:28+00:00		62
2014-12-01 13:29:27+00:00		63
2014-12-01 13:30:26+00:00		64
2014-12-01 13:41:27+00:00		65
2014-12-01 13:44:27+00:00		66
2014-12-01 13:44:29+00:00		67
2014-12-01 13:45:27+00:00		68
2014-12-01 13:45:29+00:00		69
2014-12-01 13:58:27+00:00		70
2014-12-01 13:58:28+00:00		71
2014-12-01 15:04:27+00:00		72
2014-12-01 15:20:27+00:00		73
2014-12-01 15:57:27+00:00		74
2014-12-01 15:58:28+00:00		75
2014-12-01 16:33:27+00:00		76
2014-12-01 17:10:27+00:00		77
2014-12-01 18:23:28+00:00		78
2014-12-01 19:21:27+00:00		79
2014-12-01 19:23:27+00:00		80
2014-12-01 20:03:27+00:00		81
2014-12-01 20:16:27+00:00		82
2014-12-01 20:56:27+00:00		83
2014-12-01 21:49:27+00:00		84
2014-12-01 22:15:27+00:00		85
2014-12-01 22:24:27+00:00		86
2014-12-01 22:31:27+00:00		87
2014-12-01 23:14:27+00:00		88
2014-12-01 23:27:28+00:00		89
2014-12-01 23:34:27+00:00		90
2014-12-02 10:02:28+00:00		91
2014-12-02 10:31:27+00:00		92
2014-12-02 10:37:27+00:00		93
2014-12-02 10:49:27+00:00		94
2014-12-02 14:39:27+00:00		95
2014-12-02 15:43:28+00:00		96
2014-12-02 15:49:27+00:00		97
2014-12-02 16:28:27+00:00		98
2014-12-02 17:08:27+00:00		99
2014-12-02 17:31:27+00:00		100
2014-12-02 18:25:27+00:00		101
2014-12-02 19:42:27+00:00		102
2014-12-02 20:05:27+00:00		103
2014-12-02 21:45:27+00:00		104
2014-12-02 21:55:28+00:00		105
2014-12-02 22:03:27+00:00		106
2014-12-03 00:10:28+00:00		107
2014-12-03 00:18:28+00:00		108
2014-12-03 00:42:27+00:00		109
2014-12-03 01:01:27+00:00		110
2014-12-03 08:26:28+00:00		111
2014-12-03 10:10:35+00:00		112
2014-12-03 10:45:28+00:00		113
2014-12-03 11:01:28+00:00		114
2014-12-03 11:49:27+00:00		115
2014-12-03 11:56:27+00:00		116
2014-12-03 12:28:27+00:00		117
2014-12-03 12:41:27+00:00		118
2014-12-03 12:45:27+00:00		119
2014-12-03 13:21:28+00:00		120
2014-12-03 13:30:27+00:00		121
2014-12-03 13:32:28+00:00		122
2014-12-03 13:33:27+00:00		123
2014-12-03 14:21:27+00:00		124
2014-12-03 14:22:28+00:00		125
2014-12-03 15:53:27+00:00		126
2014-12-03 15:58:27+00:00		127
2014-12-03 16:12:27+00:00		128
2014-12-03 16:21:27+00:00		129
2014-12-03 16:21:28+00:00		130
2014-12-03 16:25:27+00:00		131
2014-12-03 16:31:27+00:00		132
2014-12-03 16:44:27+00:00		133
2014-12-03 16:44:29+00:00		134
2014-12-03 16:45:28+00:00		135
2014-12-03 17:10:27+00:00		136
2014-12-03 17:19:27+00:00		137
2014-12-03 17:20:28+00:00		138
2014-12-03 17:23:28+00:00		139
2014-12-03 17:24:27+00:00		140
2014-12-03 17:38:27+00:00		141
2014-12-03 19:28:28+00:00		142
2014-12-03 21:05:28+00:00		143
2014-12-03 21:51:28+00:00		144
2014-12-03 22:10:28+00:00		145
2014-12-03 22:27:27+00:00		146
2014-12-03 23:09:27+00:00		147
2014-12-04 00:07:27+00:00		148
2014-12-04 00:22:28+00:00		149
2014-12-04 01:45:27+00:00		150
2014-12-04 01:56:27+00:00		151
2014-12-04 02:10:27+00:00		152
2014-12-04 02:16:27+00:00		153
2014-12-04 02:29:27+00:00		154
2014-12-04 02:39:43+00:00		155
2014-12-04 08:18:29+00:00		156
2014-12-04 10:58:27+00:00		157
2014-12-04 10:59:28+00:00		158
2014-12-04 11:30:28+00:00		159
2014-12-04 11:39:27+00:00		160
2014-12-04 11:46:27+00:00		161
2014-12-04 12:30:27+00:00		162
2014-12-04 13:01:27+00:00		163
2014-12-04 13:16:28+00:00		164
2014-12-04 13:43:28+00:00		165
2014-12-04 14:34:27+00:00		166
2014-12-04 15:19:27+00:00		167
2014-12-04 15:21:28+00:00		168
2014-12-04 15:27:27+00:00		169
2014-12-04 16:07:28+00:00		170
2014-12-04 16:27:27+00:00		171
2014-12-04 16:37:28+00:00		172
2014-12-04 16:38:28+00:00		173
2014-12-04 16:45:28+00:00		174
2014-12-04 16:50:27+00:00		175
2014-12-04 16:53:27+00:00		176
2014-12-04 16:57:27+00:00		177
2014-12-04 17:19:28+00:00		178
2014-12-04 17:22:29+00:00		179
2014-12-04 17:25:27+00:00		180
2014-12-04 17:37:27+00:00		181
2014-12-04 17:38:28+00:00		182
2014-12-04 18:14:27+00:00		183
2014-12-04 18:17:27+00:00		184
2014-12-04 18:20:27+00:00		185
2014-12-04 18:28:27+00:00		186
2014-12-04 18:31:28+00:00		187
2014-12-04 18:34:27+00:00		188
2014-12-04 18:38:27+00:00		189
2014-12-04 18:54:27+00:00		190
2014-12-04 18:55:27+00:00		191
2014-12-04 18:56:27+00:00		192
2014-12-04 18:56:28+00:00		193
2014-12-04 19:13:27+00:00		194
2014-12-04 19:15:27+00:00		195
2014-12-04 19:16:27+00:00		196
2014-12-04 19:30:27+00:00		197
2014-12-04 19:36:28+00:00		198
2014-12-04 19:49:27+00:00		199
2014-12-04 19:50:27+00:00		200
2014-12-04 19:52:26+00:00		201
2014-12-04 19:53:27+00:00		202
2014-12-04 20:02:27+00:00		203
2014-12-04 20:18:28+00:00		204
2014-12-04 20:34:27+00:00		205
2014-12-04 20:43:27+00:00		206
2014-12-04 20:47:27+00:00		207
2014-12-04 20:54:27+00:00		208
2014-12-04 20:59:27+00:00		209
2014-12-04 21:00:28+00:00		210
2014-12-04 21:04:26+00:00		211
2014-12-04 21:08:27+00:00		212
2014-12-04 21:15:27+00:00		213
2014-12-04 21:32:27+00:00		214
2014-12-04 21:39:27+00:00		215
2014-12-04 21:39:28+00:00		216
2014-12-04 21:45:27+00:00		217
2014-12-04 21:48:28+00:00		218
2014-12-04 21:50:27+00:00		219
2014-12-04 21:54:27+00:00		220
2014-12-04 21:57:33+00:00		221
2014-12-04 22:07:28+00:00		222
2014-12-04 22:10:27+00:00		223
2014-12-04 22:12:27+00:00		224
2014-12-04 22:29:28+00:00		225
2014-12-04 22:37:28+00:00		226
2014-12-04 22:44:28+00:00		227
2014-12-04 23:01:27+00:00		228
2014-12-04 23:07:27+00:00		229
2014-12-04 23:11:28+00:00		230
2014-12-04 23:16:27+00:00		231
2014-12-04 23:17:27+00:00		232
2014-12-04 23:19:27+00:00		233
2014-12-04 23:21:27+00:00		234
2014-12-04 23:27:27+00:00		235
2014-12-04 23:31:27+00:00		236
2014-12-04 23:33:27+00:00		237
2014-12-04 23:40:27+00:00		238
2014-12-04 23:51:27+00:00		239
2014-12-04 23:59:27+00:00		240
2014-12-05 00:04:28+00:00		241
2014-12-05 00:12:27+00:00		242
2014-12-05 00:15:28+00:00		243
2014-12-05 00:23:27+00:00		244
2014-12-05 00:28:27+00:00		245
2014-12-05 00:41:27+00:00		246
2014-12-05 00:49:27+00:00		247
2014-12-05 00:54:27+00:00		248
2014-12-05 00:58:27+00:00		249
2014-12-05 01:03:32+00:00		250
2014-12-05 01:11:27+00:00		251
2014-12-05 01:11:28+00:00		252
2014-12-05 01:20:27+00:00		253
2014-12-05 01:20:28+00:00		254
2014-12-05 01:35:27+00:00		255
2014-12-05 01:38:27+00:00		256
2014-12-05 01:41:27+00:00		257
2014-12-05 01:46:28+00:00		258
2014-12-05 01:58:27+00:00		259
2014-12-05 02:08:28+00:00		260
2014-12-05 02:57:29+00:00		261
2014-12-05 04:06:28+00:00		262
2014-12-05 04:52:27+00:00		263
2014-12-05 05:41:28+00:00		264
2014-12-05 05:57:27+00:00		265
2014-12-05 07:47:27+00:00		266
2014-12-05 08:48:27+00:00		267
2014-12-05 09:38:28+00:00		268
2014-12-05 09:50:27+00:00		269
2014-12-05 09:55:27+00:00		270
2014-12-05 09:58:27+00:00		271
2014-12-05 10:02:28+00:00		272
2014-12-05 10:29:27+00:00		273
2014-12-05 10:30:28+00:00		274
2014-12-05 10:31:27+00:00		275
2014-12-05 10:32:27+00:00		276
2014-12-05 10:43:27+00:00		277
2014-12-05 10:51:27+00:00		278
2014-12-05 10:52:27+00:00		279
2014-12-05 10:53:28+00:00		280
2014-12-05 11:05:27+00:00		281
2014-12-05 11:10:27+00:00		282
2014-12-05 11:18:27+00:00		283
2014-12-05 11:26:27+00:00		284
2014-12-05 11:27:27+00:00		285
2014-12-05 11:35:27+00:00		286
2014-12-05 11:39:27+00:00		287
2014-12-05 11:41:27+00:00		288
2014-12-05 11:42:28+00:00		289
2014-12-05 11:50:27+00:00		290
2014-12-05 11:51:27+00:00		291
2014-12-05 11:51:28+00:00		292
2014-12-05 11:52:27+00:00		293
2014-12-05 11:53:28+00:00		294
2014-12-05 11:55:27+00:00		295
2014-12-05 12:00:28+00:00		296
2014-12-05 12:00:29+00:00		297
2014-12-05 12:10:27+00:00		298
2014-12-05 12:15:28+00:00		299
2014-12-05 12:17:27+00:00		300
2014-12-05 12:20:26+00:00		301
2014-12-05 12:22:27+00:00		302
2014-12-05 12:25:27+00:00		303
2014-12-05 12:25:28+00:00		304
2014-12-05 12:26:27+00:00		305
2014-12-05 12:27:28+00:00		306
2014-12-05 12:34:28+00:00		307
2014-12-05 12:34:28+00:00		308
2014-12-05 12:45:27+00:00		309
2014-12-05 12:48:27+00:00		310
2014-12-05 12:57:27+00:00		311
2014-12-05 13:00:28+00:00		312
2014-12-05 13:05:27+00:00		313
2014-12-05 13:07:27+00:00		314
2014-12-05 13:08:27+00:00		315
2014-12-05 13:13:27+00:00		316
2014-12-05 13:15:28+00:00		317
2014-12-05 13:16:27+00:00		318
2014-12-05 13:19:27+00:00		319
2014-12-05 13:19:27+00:00		320
2014-12-05 13:26:28+00:00		321
2014-12-05 13:33:27+00:00		322
2014-12-05 13:38:27+00:00		323
2014-12-05 13:39:27+00:00		324
2014-12-05 13:44:27+00:00		325
2014-12-05 13:46:27+00:00		326
2014-12-05 13:48:27+00:00		327
2014-12-05 13:50:27+00:00		328
2014-12-05 13:55:27+00:00		329
2014-12-05 14:02:27+00:00		330
2014-12-05 14:03:27+00:00		331
2014-12-05 14:04:28+00:00		332
2014-12-05 14:10:27+00:00		333
2014-12-05 14:12:27+00:00		334
2014-12-05 14:12:28+00:00		335
2014-12-05 14:13:27+00:00		336
2014-12-05 14:22:28+00:00		337
2014-12-05 14:24:27+00:00		338
2014-12-05 14:51:27+00:00		339
2014-12-05 14:53:27+00:00		340
2014-12-05 14:53:28+00:00		341
2014-12-05 15:04:28+00:00		342
2014-12-05 15:06:27+00:00		343
2014-12-05 15:07:27+00:00		344
2014-12-05 15:08:27+00:00		345
2014-12-05 15:08:28+00:00		346
2014-12-05 15:09:27+00:00		347
2014-12-05 15:09:28+00:00		348
2014-12-05 15:10:27+00:00		349
2014-12-05 15:13:27+00:00		350
2014-12-05 15:14:27+00:00		351
2014-12-05 15:15:27+00:00		352
2014-12-05 15:16:26+00:00		353
2014-12-05 15:20:27+00:00		354
2014-12-05 15:21:27+00:00		355
2014-12-05 15:22:27+00:00		356
2014-12-05 15:23:27+00:00		357
2014-12-05 15:24:27+00:00		358
2014-12-05 15:25:27+00:00		359
2014-12-05 15:28:28+00:00		360
2014-12-05 15:29:27+00:00		361
2014-12-05 15:30:28+00:00		362
2014-12-05 15:30:28+00:00		363
2014-12-05 15:32:27+00:00		364
2014-12-05 15:33:28+00:00		365
2014-12-05 15:34:28+00:00		366
2014-12-05 15:35:27+00:00		367
2014-12-05 15:42:27+00:00		368
2014-12-05 15:45:28+00:00		369
2014-12-05 15:46:27+00:00		370
2014-12-05 15:47:27+00:00		371
2014-12-05 15:48:27+00:00		372
2014-12-05 15:48:28+00:00		373
2014-12-05 15:48:29+00:00		374
2014-12-05 15:50:26+00:00		375
2014-12-05 15:51:27+00:00		376
2014-12-05 15:52:27+00:00		377
2014-12-05 15:53:26+00:00		378
2014-12-05 15:53:28+00:00		379
2014-12-05 15:54:28+00:00		380
2014-12-05 15:56:28+00:00		381
2014-12-05 15:57:26+00:00		382
2014-12-05 15:57:27+00:00		383
2014-12-05 15:58:27+00:00		384
2014-12-05 15:58:28+00:00		385
2014-12-05 15:59:27+00:00		386
2014-12-05 15:59:28+00:00		387
2014-12-05 16:00:29+00:00		388
2014-12-05 16:12:26+00:00		389
2014-12-05 16:24:27+00:00		390
2014-12-05 16:46:27+00:00		391
2014-12-05 16:53:26+00:00		392
2014-12-05 17:13:29+00:00		393
2014-12-05 17:36:44+00:00		394
2014-12-05 17:47:27+00:00		395
2014-12-05 18:04:27+00:00		396
2014-12-09 08:07:28+00:00		397
2015-01-12 08:21:26+00:00		398



Assignment: lab9
2014-11-24 14:34:27+00:00		1
2014-11-25 10:44:27+00:00		2
2014-11-25 10:44:28+00:00		3
2014-12-01 13:08:27+00:00		4
2014-12-01 22:44:27+00:00		5
2014-12-02 12:05:27+00:00		6
2014-12-02 13:23:27+00:00		7
2014-12-02 15:15:27+00:00		8
2014-12-02 17:51:26+00:00		9
2014-12-02 20:48:27+00:00		10
2014-12-03 01:08:27+00:00		11
2014-12-03 12:45:28+00:00		12
2014-12-03 14:11:27+00:00		13
2014-12-03 16:34:26+00:00		14
2014-12-03 19:28:27+00:00		15
2014-12-04 01:23:27+00:00		16
2014-12-04 20:24:27+00:00		17
2014-12-04 21:25:27+00:00		18
2014-12-05 05:57:26+00:00		19
2014-12-05 12:07:27+00:00		20
2014-12-05 15:27:27+00:00		21
2014-12-05 15:53:27+00:00		22
2014-12-05 16:13:27+00:00		23
2014-12-05 16:28:27+00:00		24
2014-12-06 15:53:26+00:00		25
2014-12-06 17:03:27+00:00		26
2014-12-06 17:09:27+00:00		27
2014-12-07 14:17:27+00:00		28
2014-12-07 15:04:27+00:00		29
2014-12-07 17:47:27+00:00		30
2014-12-07 21:35:26+00:00		31
2014-12-07 22:11:26+00:00		32
2014-12-08 00:50:26+00:00		33
2014-12-08 07:56:27+00:00		34
2014-12-08 11:08:27+00:00		35
2014-12-08 11:16:26+00:00		36
2014-12-08 11:19:27+00:00		37
2014-12-08 11:29:27+00:00		38
2014-12-08 11:33:27+00:00		39
2014-12-08 11:34:27+00:00		40
2014-12-08 11:42:27+00:00		41
2014-12-08 11:53:26+00:00		42
2014-12-08 11:58:27+00:00		43
2014-12-08 12:02:27+00:00		44
2014-12-08 12:04:27+00:00		45
2014-12-08 12:04:27+00:00		46
2014-12-08 12:05:27+00:00		47
2014-12-08 12:05:27+00:00		48
2014-12-08 12:05:27+00:00		49
2014-12-08 12:10:27+00:00		50
2014-12-08 12:16:27+00:00		51
2014-12-08 12:28:27+00:00		52
2014-12-08 12:30:27+00:00		53
2014-12-08 12:45:26+00:00		54
2014-12-08 12:46:27+00:00		55
2014-12-08 12:46:28+00:00		56
2014-12-08 12:54:27+00:00		57
2014-12-08 12:55:26+00:00		58
2014-12-08 12:56:27+00:00		59
2014-12-08 13:02:26+00:00		60
2014-12-08 13:08:27+00:00		61
2014-12-08 13:08:27+00:00		62
2014-12-08 13:10:26+00:00		63
2014-12-08 13:11:27+00:00		64
2014-12-08 13:12:27+00:00		65
2014-12-08 13:18:27+00:00		66
2014-12-08 13:22:27+00:00		67
2014-12-08 13:24:26+00:00		68
2014-12-08 13:26:27+00:00		69
2014-12-08 13:28:26+00:00		70
2014-12-08 13:30:27+00:00		71
2014-12-08 13:31:26+00:00		72
2014-12-08 13:35:26+00:00		73
2014-12-08 13:38:26+00:00		74
2014-12-08 13:43:27+00:00		75
2014-12-08 13:43:27+00:00		76
2014-12-08 14:02:27+00:00		77
2014-12-08 17:32:26+00:00		78
2014-12-08 17:37:26+00:00		79
2014-12-08 17:53:27+00:00		80
2014-12-08 18:53:26+00:00		81
2014-12-08 19:04:26+00:00		82
2014-12-08 19:52:26+00:00		83
2014-12-08 20:58:27+00:00		84
2014-12-08 21:30:27+00:00		85
2014-12-08 22:07:27+00:00		86
2014-12-08 22:09:27+00:00		87
2014-12-08 22:17:27+00:00		88
2014-12-08 22:25:27+00:00		89
2014-12-08 22:34:26+00:00		90
2014-12-08 22:43:27+00:00		91
2014-12-08 23:01:27+00:00		92
2014-12-08 23:15:27+00:00		93
2014-12-09 01:45:27+00:00		94
2014-12-09 02:29:27+00:00		95
2014-12-09 05:22:28+00:00		96
2014-12-09 09:07:27+00:00		97
2014-12-09 09:23:26+00:00		98
2014-12-09 09:30:27+00:00		99
2014-12-09 10:57:27+00:00		100
2014-12-09 13:25:26+00:00		101
2014-12-09 13:50:27+00:00		102
2014-12-09 14:07:27+00:00		103
2014-12-09 14:41:27+00:00		104
2014-12-09 15:01:26+00:00		105
2014-12-09 15:13:27+00:00		106
2014-12-09 15:53:27+00:00		107
2014-12-09 16:24:27+00:00		108
2014-12-09 16:28:27+00:00		109
2014-12-09 16:50:27+00:00		110
2014-12-09 18:00:27+00:00		111
2014-12-09 18:58:26+00:00		112
2014-12-09 19:11:27+00:00		113
2014-12-09 19:25:27+00:00		114
2014-12-09 19:28:26+00:00		115
2014-12-09 19:39:26+00:00		116
2014-12-09 19:45:26+00:00		117
2014-12-09 19:46:26+00:00		118
2014-12-09 21:49:27+00:00		119
2014-12-09 22:40:27+00:00		120
2014-12-10 00:10:27+00:00		121
2014-12-10 01:57:27+00:00		122
2014-12-10 10:50:27+00:00		123
2014-12-10 11:14:27+00:00		124
2014-12-10 11:49:27+00:00		125
2014-12-10 11:56:27+00:00		126
2014-12-10 12:18:27+00:00		127
2014-12-10 14:15:26+00:00		128
2014-12-10 14:31:27+00:00		129
2014-12-10 14:55:27+00:00		130
2014-12-10 15:05:27+00:00		131
2014-12-10 15:17:27+00:00		132
2014-12-10 15:37:27+00:00		133
2014-12-10 15:48:27+00:00		134
2014-12-10 16:00:27+00:00		135
2014-12-10 16:13:27+00:00		136
2014-12-10 16:33:26+00:00		137
2014-12-10 16:40:26+00:00		138
2014-12-10 16:49:27+00:00		139
2014-12-10 17:04:27+00:00		140
2014-12-10 17:05:26+00:00		141
2014-12-10 18:19:27+00:00		142
2014-12-10 18:23:27+00:00		143
2014-12-10 19:06:27+00:00		144
2014-12-10 19:42:26+00:00		145
2014-12-10 21:20:27+00:00		146
2014-12-10 21:46:27+00:00		147
2014-12-10 22:07:26+00:00		148
2014-12-10 22:28:26+00:00		149
2014-12-10 23:22:27+00:00		150
2014-12-11 00:00:27+00:00		151
2014-12-11 01:33:26+00:00		152
2014-12-11 02:30:27+00:00		153
2014-12-11 02:43:27+00:00		154
2014-12-11 02:47:27+00:00		155
2014-12-11 03:07:27+00:00		156
2014-12-11 06:29:27+00:00		157
2014-12-11 06:38:26+00:00		158
2014-12-11 09:42:27+00:00		159
2014-12-11 09:47:27+00:00		160
2014-12-11 09:49:27+00:00		161
2014-12-11 09:56:27+00:00		162
2014-12-11 10:11:27+00:00		163
2014-12-11 11:02:27+00:00		164
2014-12-11 11:03:27+00:00		165
2014-12-11 11:07:27+00:00		166
2014-12-11 11:10:27+00:00		167
2014-12-11 11:19:27+00:00		168
2014-12-11 11:27:29+00:00		169
2014-12-11 12:26:27+00:00		170
2014-12-11 12:34:26+00:00		171
2014-12-11 12:40:27+00:00		172
2014-12-11 12:48:26+00:00		173
2014-12-11 13:24:27+00:00		174
2014-12-11 13:51:26+00:00		175
2014-12-11 14:17:27+00:00		176
2014-12-11 14:31:27+00:00		177
2014-12-11 14:53:27+00:00		178
2014-12-11 15:27:27+00:00		179
2014-12-11 15:39:27+00:00		180
2014-12-11 15:46:27+00:00		181
2014-12-11 15:50:27+00:00		182
2014-12-11 16:13:27+00:00		183
2014-12-11 16:15:26+00:00		184
2014-12-11 16:22:26+00:00		185
2014-12-11 16:24:27+00:00		186
2014-12-11 16:40:26+00:00		187
2014-12-11 16:44:27+00:00		188
2014-12-11 16:50:26+00:00		189
2014-12-11 17:17:27+00:00		190
2014-12-11 17:20:27+00:00		191
2014-12-11 17:26:27+00:00		192
2014-12-11 17:27:27+00:00		193
2014-12-11 17:28:27+00:00		194
2014-12-11 17:31:27+00:00		195
2014-12-11 17:39:26+00:00		196
2014-12-11 18:03:26+00:00		197
2014-12-11 18:19:27+00:00		198
2014-12-11 18:38:26+00:00		199
2014-12-11 18:45:26+00:00		200
2014-12-11 18:47:27+00:00		201
2014-12-11 18:53:27+00:00		202
2014-12-11 18:56:27+00:00		203
2014-12-11 18:59:26+00:00		204
2014-12-11 19:16:27+00:00		205
2014-12-11 19:20:26+00:00		206
2014-12-11 19:23:26+00:00		207
2014-12-11 19:35:27+00:00		208
2014-12-11 20:09:27+00:00		209
2014-12-11 20:23:27+00:00		210
2014-12-11 20:33:27+00:00		211
2014-12-11 20:47:27+00:00		212
2014-12-11 20:48:27+00:00		213
2014-12-11 20:54:27+00:00		214
2014-12-11 20:56:26+00:00		215
2014-12-11 21:19:26+00:00		216
2014-12-11 21:27:27+00:00		217
2014-12-11 21:37:26+00:00		218
2014-12-11 21:38:27+00:00		219
2014-12-11 21:43:26+00:00		220
2014-12-11 21:46:27+00:00		221
2014-12-11 21:47:26+00:00		222
2014-12-11 21:56:27+00:00		223
2014-12-11 22:13:27+00:00		224
2014-12-11 22:18:26+00:00		225
2014-12-11 22:51:27+00:00		226
2014-12-11 22:59:27+00:00		227
2014-12-11 23:27:27+00:00		228
2014-12-11 23:31:27+00:00		229
2014-12-11 23:36:27+00:00		230
2014-12-11 23:46:26+00:00		231
2014-12-12 00:01:27+00:00		232
2014-12-12 00:07:26+00:00		233
2014-12-12 00:12:27+00:00		234
2014-12-12 00:14:26+00:00		235
2014-12-12 00:18:27+00:00		236
2014-12-12 00:18:27+00:00		237
2014-12-12 00:51:26+00:00		238
2014-12-12 01:45:27+00:00		239
2014-12-12 02:20:28+00:00		240
2014-12-12 03:10:28+00:00		241
2014-12-12 03:58:27+00:00		242
2014-12-12 06:47:26+00:00		243
2014-12-12 08:36:27+00:00		244
2014-12-12 08:46:27+00:00		245
2014-12-12 09:53:27+00:00		246
2014-12-12 10:09:26+00:00		247
2014-12-12 10:22:27+00:00		248
2014-12-12 10:32:27+00:00		249
2014-12-12 10:39:27+00:00		250
2014-12-12 10:48:27+00:00		251
2014-12-12 10:49:27+00:00		252
2014-12-12 10:57:26+00:00		253
2014-12-12 10:59:27+00:00		254
2014-12-12 11:03:26+00:00		255
2014-12-12 11:17:26+00:00		256
2014-12-12 11:17:27+00:00		257
2014-12-12 11:25:28+00:00		258
2014-12-12 11:26:27+00:00		259
2014-12-12 11:28:28+00:00		260
2014-12-12 11:31:27+00:00		261
2014-12-12 11:31:27+00:00		262
2014-12-12 11:33:27+00:00		263
2014-12-12 11:36:27+00:00		264
2014-12-12 11:39:27+00:00		265
2014-12-12 11:41:27+00:00		266
2014-12-12 11:49:27+00:00		267
2014-12-12 11:49:28+00:00		268
2014-12-12 11:55:27+00:00		269
2014-12-12 12:00:27+00:00		270
2014-12-12 12:09:27+00:00		271
2014-12-12 12:10:27+00:00		272
2014-12-12 12:10:27+00:00		273
2014-12-12 12:11:26+00:00		274
2014-12-12 12:11:27+00:00		275
2014-12-12 12:11:27+00:00		276
2014-12-12 12:13:27+00:00		277
2014-12-12 12:14:26+00:00		278
2014-12-12 12:16:27+00:00		279
2014-12-12 12:26:27+00:00		280
2014-12-12 12:26:27+00:00		281
2014-12-12 12:28:26+00:00		282
2014-12-12 12:30:27+00:00		283
2014-12-12 12:31:26+00:00		284
2014-12-12 12:31:27+00:00		285
2014-12-12 12:33:27+00:00		286
2014-12-12 12:35:26+00:00		287
2014-12-12 12:35:27+00:00		288
2014-12-12 12:35:27+00:00		289
2014-12-12 12:37:27+00:00		290
2014-12-12 12:44:27+00:00		291
2014-12-12 12:46:27+00:00		292
2014-12-12 12:49:26+00:00		293
2014-12-12 12:49:27+00:00		294
2014-12-12 12:56:26+00:00		295
2014-12-12 12:59:26+00:00		296
2014-12-12 13:11:27+00:00		297
2014-12-12 13:16:27+00:00		298
2014-12-12 13:17:27+00:00		299
2014-12-12 13:17:27+00:00		300
2014-12-12 13:17:27+00:00		301
2014-12-12 13:18:27+00:00		302
2014-12-12 13:19:26+00:00		303
2014-12-12 13:22:27+00:00		304
2014-12-12 13:23:26+00:00		305
2014-12-12 13:23:27+00:00		306
2014-12-12 13:27:27+00:00		307
2014-12-12 13:28:27+00:00		308
2014-12-12 13:31:27+00:00		309
2014-12-12 13:32:27+00:00		310
2014-12-12 13:36:26+00:00		311
2014-12-12 13:36:27+00:00		312
2014-12-12 13:39:26+00:00		313
2014-12-12 13:47:27+00:00		314
2014-12-12 13:51:26+00:00		315
2014-12-12 13:52:27+00:00		316
2014-12-12 14:06:27+00:00		317
2014-12-12 14:06:27+00:00		318
2014-12-12 14:08:26+00:00		319
2014-12-12 14:08:27+00:00		320
2014-12-12 14:09:27+00:00		321
2014-12-12 14:10:27+00:00		322
2014-12-12 14:11:26+00:00		323
2014-12-12 14:17:27+00:00		324
2014-12-12 14:22:26+00:00		325
2014-12-12 14:25:26+00:00		326
2014-12-12 14:26:26+00:00		327
2014-12-12 14:28:27+00:00		328
2014-12-12 14:49:26+00:00		329
2014-12-12 14:57:27+00:00		330
2014-12-12 14:59:27+00:00		331
2014-12-12 15:01:27+00:00		332
2014-12-12 15:02:27+00:00		333
2014-12-12 15:02:27+00:00		334
2014-12-12 15:02:28+00:00		335
2014-12-12 15:03:26+00:00		336
2014-12-12 15:07:27+00:00		337
2014-12-12 15:12:27+00:00		338
2014-12-12 15:13:26+00:00		339
2014-12-12 15:17:26+00:00		340
2014-12-12 15:17:27+00:00		341
2014-12-12 15:20:26+00:00		342
2014-12-12 15:21:27+00:00		343
2014-12-12 15:26:27+00:00		344
2014-12-12 15:26:28+00:00		345
2014-12-12 15:30:26+00:00		346
2014-12-12 15:32:27+00:00		347
2014-12-12 15:33:26+00:00		348
2014-12-12 15:33:27+00:00		349
2014-12-12 15:34:26+00:00		350
2014-12-12 15:36:27+00:00		351
2014-12-12 15:37:26+00:00		352
2014-12-12 15:44:26+00:00		353
2014-12-12 15:46:27+00:00		354
2014-12-12 15:48:27+00:00		355
2014-12-12 15:51:27+00:00		356
2014-12-12 15:52:27+00:00		357
2014-12-12 15:55:27+00:00		358
2014-12-12 15:55:27+00:00		359
2014-12-12 15:56:27+00:00		360
2014-12-12 15:57:26+00:00		361
2014-12-12 15:59:27+00:00		362
2014-12-12 15:59:27+00:00		363
2014-12-12 16:01:26+00:00		364
2014-12-12 16:01:27+00:00		365
2014-12-12 16:01:27+00:00		366
2014-12-12 16:01:27+00:00		367
2014-12-12 16:02:27+00:00		368
2014-12-12 16:02:27+00:00		369
2014-12-12 16:31:26+00:00		370
2014-12-12 16:46:26+00:00		371
2014-12-12 17:18:27+00:00		372
2014-12-12 17:38:27+00:00		373
2014-12-13 11:47:27+00:00		374
2014-12-13 13:24:26+00:00		375
2014-12-13 13:58:26+00:00		376
2014-12-15 04:50:28+00:00		377
2015-01-11 00:35:26+00:00		378
2015-01-12 08:56:27+00:00		379



Assignment: lab10
2014-12-04 01:54:27+00:00		1
2014-12-08 13:38:27+00:00		2
2014-12-09 08:51:27+00:00		3
2014-12-09 17:26:27+00:00		4
2014-12-09 17:32:27+00:00		5
2014-12-09 18:45:27+00:00		6
2014-12-09 19:50:27+00:00		7
2014-12-10 14:09:27+00:00		8
2014-12-10 16:37:27+00:00		9
2014-12-10 19:23:27+00:00		10
2014-12-11 10:33:27+00:00		11
2014-12-11 11:41:27+00:00		12
2014-12-12 12:32:27+00:00		13
2014-12-12 13:16:26+00:00		14
2014-12-12 13:25:27+00:00		15
2014-12-12 15:34:27+00:00		16
2014-12-14 15:05:28+00:00		17
2014-12-15 17:43:26+00:00		18
2014-12-16 00:35:27+00:00		19
2014-12-17 17:36:28+00:00		20
2014-12-17 18:19:27+00:00		21
2014-12-17 19:34:26+00:00		22
2014-12-18 03:00:29+00:00		23
2014-12-18 08:32:27+00:00		24
2014-12-18 09:03:27+00:00		25
2014-12-18 11:51:27+00:00		26
2014-12-18 12:26:28+00:00		27
2014-12-18 12:34:27+00:00		28
2014-12-18 12:37:27+00:00		29
2014-12-18 13:32:27+00:00		30
2014-12-18 14:51:27+00:00		31
2014-12-18 15:14:27+00:00		32
2014-12-18 15:31:27+00:00		33
2014-12-18 16:32:27+00:00		34
2014-12-18 16:40:27+00:00		35
2014-12-18 16:55:27+00:00		36
2014-12-18 17:22:27+00:00		37
2014-12-18 19:16:27+00:00		38
2014-12-18 19:23:27+00:00		39
2014-12-18 19:33:27+00:00		40
2014-12-18 19:40:27+00:00		41
2014-12-18 20:29:27+00:00		42
2014-12-18 21:29:27+00:00		43
2014-12-18 21:34:27+00:00		44
2014-12-18 21:46:27+00:00		45
2014-12-18 21:47:26+00:00		46
2014-12-18 21:50:26+00:00		47
2014-12-18 22:18:27+00:00		48
2014-12-18 23:15:27+00:00		49
2014-12-19 01:11:27+00:00		50
2014-12-19 01:20:27+00:00		51
2014-12-19 01:47:27+00:00		52
2014-12-19 01:49:27+00:00		53
2014-12-19 06:03:27+00:00		54
2014-12-19 06:45:27+00:00		55
2014-12-19 14:08:27+00:00		56
2014-12-19 15:50:27+00:00		57
2014-12-19 15:52:26+00:00		58
2014-12-19 15:57:27+00:00		59
2014-12-19 16:01:27+00:00		60
2014-12-19 19:54:27+00:00		61
2014-12-19 19:56:26+00:00		62
2014-12-20 02:57:29+00:00		63
2014-12-20 16:29:26+00:00		64
2014-12-21 01:02:27+00:00		65
2014-12-21 11:02:27+00:00		66
2014-12-21 14:09:26+00:00		67
2014-12-21 15:04:27+00:00		68
2014-12-22 11:11:27+00:00		69
2014-12-22 13:51:27+00:00		70
2014-12-23 11:05:29+00:00		71
2014-12-23 17:41:27+00:00		72
2014-12-27 02:37:29+00:00		73
2014-12-29 05:01:29+00:00		74
2014-12-31 13:22:27+00:00		75
2014-12-31 16:26:27+00:00		76
2015-01-01 12:49:27+00:00		77
2015-01-02 12:10:26+00:00		78
2015-01-02 19:30:26+00:00		79
2015-01-02 20:16:26+00:00		80
2015-01-03 21:53:27+00:00		81
2015-01-04 13:44:26+00:00		82
2015-01-04 14:12:27+00:00		83
2015-01-04 14:15:27+00:00		84
2015-01-04 16:06:27+00:00		85
2015-01-04 16:10:27+00:00		86
2015-01-04 18:58:27+00:00		87
2015-01-05 00:30:27+00:00		88
2015-01-05 09:25:28+00:00		89
2015-01-05 09:54:27+00:00		90
2015-01-05 10:40:27+00:00		91
2015-01-05 10:46:27+00:00		92
2015-01-05 10:53:27+00:00		93
2015-01-05 11:26:27+00:00		94
2015-01-05 11:35:27+00:00		95
2015-01-05 11:45:28+00:00		96
2015-01-05 11:51:27+00:00		97
2015-01-05 11:54:27+00:00		98
2015-01-05 11:57:28+00:00		99
2015-01-05 12:10:26+00:00		100
2015-01-05 12:13:26+00:00		101
2015-01-05 12:18:27+00:00		102
2015-01-05 12:21:27+00:00		103
2015-01-05 12:23:26+00:00		104
2015-01-05 12:25:27+00:00		105
2015-01-05 12:25:28+00:00		106
2015-01-05 12:51:27+00:00		107
2015-01-05 12:56:27+00:00		108
2015-01-05 13:02:27+00:00		109
2015-01-05 13:11:26+00:00		110
2015-01-05 13:13:27+00:00		111
2015-01-05 13:20:26+00:00		112
2015-01-05 13:28:27+00:00		113
2015-01-05 13:28:27+00:00		114
2015-01-05 13:31:27+00:00		115
2015-01-05 13:38:27+00:00		116
2015-01-05 13:41:27+00:00		117
2015-01-05 14:01:27+00:00		118
2015-01-05 14:37:26+00:00		119
2015-01-05 17:26:27+00:00		120
2015-01-05 18:45:27+00:00		121
2015-01-05 19:37:27+00:00		122
2015-01-05 19:44:26+00:00		123
2015-01-05 19:50:27+00:00		124
2015-01-05 20:05:26+00:00		125
2015-01-05 20:34:27+00:00		126
2015-01-06 13:05:28+00:00		127
2015-01-06 13:38:27+00:00		128
2015-01-06 17:31:27+00:00		129
2015-01-06 19:05:26+00:00		130
2015-01-06 21:15:27+00:00		131
2015-01-06 21:27:26+00:00		132
2015-01-06 23:42:27+00:00		133
2015-01-07 11:03:28+00:00		134
2015-01-07 12:03:27+00:00		135
2015-01-07 15:32:27+00:00		136
2015-01-07 15:39:27+00:00		137
2015-01-07 15:40:26+00:00		138
2015-01-07 15:46:26+00:00		139
2015-01-07 15:59:26+00:00		140
2015-01-07 16:40:27+00:00		141
2015-01-07 16:51:26+00:00		142
2015-01-07 17:03:27+00:00		143
2015-01-07 17:20:26+00:00		144
2015-01-07 17:30:26+00:00		145
2015-01-07 17:32:27+00:00		146
2015-01-07 17:44:27+00:00		147
2015-01-07 17:55:27+00:00		148
2015-01-07 18:02:26+00:00		149
2015-01-07 18:09:27+00:00		150
2015-01-07 18:14:27+00:00		151
2015-01-07 20:15:27+00:00		152
2015-01-07 20:29:27+00:00		153
2015-01-07 20:43:27+00:00		154
2015-01-07 20:54:26+00:00		155
2015-01-07 21:25:27+00:00		156
2015-01-07 21:32:26+00:00		157
2015-01-07 21:33:27+00:00		158
2015-01-07 21:45:26+00:00		159
2015-01-07 22:04:26+00:00		160
2015-01-07 22:40:27+00:00		161
2015-01-07 23:36:27+00:00		162
2015-01-07 23:45:27+00:00		163
2015-01-08 00:17:27+00:00		164
2015-01-08 00:21:26+00:00		165
2015-01-08 06:40:28+00:00		166
2015-01-08 07:35:28+00:00		167
2015-01-08 10:32:27+00:00		168
2015-01-08 10:59:28+00:00		169
2015-01-08 11:33:27+00:00		170
2015-01-08 12:07:27+00:00		171
2015-01-08 12:58:27+00:00		172
2015-01-08 13:02:27+00:00		173
2015-01-08 13:38:27+00:00		174
2015-01-08 15:01:27+00:00		175
2015-01-08 15:42:27+00:00		176
2015-01-08 15:46:27+00:00		177
2015-01-08 16:53:26+00:00		178
2015-01-08 17:26:27+00:00		179
2015-01-08 19:17:27+00:00		180
2015-01-08 20:44:27+00:00		181
2015-01-08 21:07:26+00:00		182
2015-01-08 21:53:27+00:00		183
2015-01-08 22:02:27+00:00		184
2015-01-08 22:04:26+00:00		185
2015-01-08 22:08:26+00:00		186
2015-01-08 22:10:27+00:00		187
2015-01-08 22:19:27+00:00		188
2015-01-08 22:21:27+00:00		189
2015-01-08 22:32:27+00:00		190
2015-01-08 22:44:27+00:00		191
2015-01-08 23:18:27+00:00		192
2015-01-08 23:56:27+00:00		193
2015-01-09 00:13:27+00:00		194
2015-01-09 00:23:27+00:00		195
2015-01-09 00:29:27+00:00		196
2015-01-09 00:55:26+00:00		197
2015-01-09 01:02:27+00:00		198
2015-01-09 01:25:27+00:00		199
2015-01-09 01:42:27+00:00		200
2015-01-09 01:59:27+00:00		201
2015-01-09 02:46:28+00:00		202
2015-01-09 03:03:26+00:00		203
2015-01-09 04:21:27+00:00		204
2015-01-09 04:48:27+00:00		205
2015-01-09 07:00:30+00:00		206
2015-01-09 08:17:27+00:00		207
2015-01-09 08:30:27+00:00		208
2015-01-09 09:04:27+00:00		209
2015-01-09 09:22:27+00:00		210
2015-01-09 09:45:26+00:00		211
2015-01-09 10:02:27+00:00		212
2015-01-09 10:09:27+00:00		213
2015-01-09 10:16:27+00:00		214
2015-01-09 10:20:27+00:00		215
2015-01-09 10:25:27+00:00		216
2015-01-09 10:28:27+00:00		217
2015-01-09 10:40:27+00:00		218
2015-01-09 10:42:26+00:00		219
2015-01-09 10:44:28+00:00		220
2015-01-09 10:51:26+00:00		221
2015-01-09 11:00:27+00:00		222
2015-01-09 11:00:28+00:00		223
2015-01-09 11:04:26+00:00		224
2015-01-09 11:04:27+00:00		225
2015-01-09 11:04:27+00:00		226
2015-01-09 11:06:27+00:00		227
2015-01-09 11:14:27+00:00		228
2015-01-09 11:15:27+00:00		229
2015-01-09 11:15:27+00:00		230
2015-01-09 11:16:27+00:00		231
2015-01-09 11:18:27+00:00		232
2015-01-09 11:20:26+00:00		233
2015-01-09 11:20:27+00:00		234
2015-01-09 11:34:27+00:00		235
2015-01-09 11:37:27+00:00		236
2015-01-09 11:38:27+00:00		237
2015-01-09 11:47:27+00:00		238
2015-01-09 11:58:27+00:00		239
2015-01-09 11:58:28+00:00		240
2015-01-09 12:00:27+00:00		241
2015-01-09 12:04:27+00:00		242
2015-01-09 12:06:27+00:00		243
2015-01-09 12:07:27+00:00		244
2015-01-09 12:08:27+00:00		245
2015-01-09 12:11:27+00:00		246
2015-01-09 12:17:27+00:00		247
2015-01-09 12:25:27+00:00		248
2015-01-09 12:29:27+00:00		249
2015-01-09 12:31:26+00:00		250
2015-01-09 12:32:27+00:00		251
2015-01-09 12:33:27+00:00		252
2015-01-09 12:35:27+00:00		253
2015-01-09 12:35:27+00:00		254
2015-01-09 12:37:26+00:00		255
2015-01-09 12:39:27+00:00		256
2015-01-09 12:40:26+00:00		257
2015-01-09 12:41:27+00:00		258
2015-01-09 12:41:27+00:00		259
2015-01-09 12:54:27+00:00		260
2015-01-09 12:58:27+00:00		261
2015-01-09 13:03:27+00:00		262
2015-01-09 13:07:27+00:00		263
2015-01-09 13:11:26+00:00		264
2015-01-09 13:13:27+00:00		265
2015-01-09 13:13:28+00:00		266
2015-01-09 13:18:27+00:00		267
2015-01-09 13:20:26+00:00		268
2015-01-09 13:21:27+00:00		269
2015-01-09 13:21:27+00:00		270
2015-01-09 13:22:27+00:00		271
2015-01-09 13:22:28+00:00		272
2015-01-09 13:23:27+00:00		273
2015-01-09 13:28:27+00:00		274
2015-01-09 13:33:27+00:00		275
2015-01-09 13:33:27+00:00		276
2015-01-09 13:39:27+00:00		277
2015-01-09 13:42:27+00:00		278
2015-01-09 13:43:27+00:00		279
2015-01-09 13:44:27+00:00		280
2015-01-09 13:48:26+00:00		281
2015-01-09 13:54:27+00:00		282
2015-01-09 13:54:27+00:00		283
2015-01-09 13:56:27+00:00		284
2015-01-09 13:59:27+00:00		285
2015-01-09 14:04:27+00:00		286
2015-01-09 14:05:27+00:00		287
2015-01-09 14:06:27+00:00		288
2015-01-09 14:07:27+00:00		289
2015-01-09 14:08:27+00:00		290
2015-01-09 14:11:27+00:00		291
2015-01-09 14:12:27+00:00		292
2015-01-09 14:18:27+00:00		293
2015-01-09 14:19:26+00:00		294
2015-01-09 14:31:27+00:00		295
2015-01-09 14:32:26+00:00		296
2015-01-09 14:33:27+00:00		297
2015-01-09 14:33:27+00:00		298
2015-01-09 14:35:26+00:00		299
2015-01-09 14:35:27+00:00		300
2015-01-09 14:37:27+00:00		301
2015-01-09 14:38:26+00:00		302
2015-01-09 14:39:27+00:00		303
2015-01-09 14:40:27+00:00		304
2015-01-09 14:41:26+00:00		305
2015-01-09 14:42:27+00:00		306
2015-01-09 14:45:27+00:00		307
2015-01-09 14:45:27+00:00		308
2015-01-09 14:53:27+00:00		309
2015-01-09 14:56:27+00:00		310
2015-01-09 15:00:27+00:00		311
2015-01-09 15:00:28+00:00		312
2015-01-09 15:00:28+00:00		313
2015-01-09 15:01:27+00:00		314
2015-01-09 15:01:27+00:00		315
2015-01-09 15:01:28+00:00		316
2015-01-09 15:01:28+00:00		317
2015-01-09 15:01:29+00:00		318
2015-01-09 15:04:27+00:00		319
2015-01-09 15:06:27+00:00		320
2015-01-09 15:07:26+00:00		321
2015-01-09 15:10:26+00:00		322
2015-01-09 15:10:27+00:00		323
2015-01-09 15:10:27+00:00		324
2015-01-09 15:12:27+00:00		325
2015-01-09 15:12:27+00:00		326
2015-01-09 15:13:26+00:00		327
2015-01-09 15:14:27+00:00		328
2015-01-09 15:14:27+00:00		329
2015-01-09 15:14:28+00:00		330
2015-01-09 15:16:27+00:00		331
2015-01-09 15:16:28+00:00		332
2015-01-09 15:17:27+00:00		333
2015-01-09 15:17:27+00:00		334
2015-01-09 15:20:27+00:00		335
2015-01-09 15:23:27+00:00		336
2015-01-09 15:24:27+00:00		337
2015-01-09 15:26:26+00:00		338
2015-01-09 15:28:27+00:00		339
2015-01-09 15:30:27+00:00		340
2015-01-09 15:31:27+00:00		341
2015-01-09 15:31:27+00:00		342
2015-01-09 15:31:28+00:00		343
2015-01-09 15:38:27+00:00		344
2015-01-09 15:39:26+00:00		345
2015-01-09 15:39:27+00:00		346
2015-01-09 15:40:27+00:00		347
2015-01-09 15:47:27+00:00		348
2015-01-09 15:48:27+00:00		349
2015-01-09 15:49:27+00:00		350
2015-01-09 15:51:27+00:00		351
2015-01-09 15:51:28+00:00		352
2015-01-09 15:52:27+00:00		353
2015-01-09 15:53:27+00:00		354
2015-01-09 15:54:27+00:00		355
2015-01-09 15:54:28+00:00		356
2015-01-09 15:56:27+00:00		357
2015-01-09 15:56:27+00:00		358
2015-01-09 15:56:28+00:00		359
2015-01-09 15:58:26+00:00		360
2015-01-09 15:58:27+00:00		361
2015-01-09 15:59:27+00:00		362
2015-01-09 16:00:27+00:00		363
2015-01-09 16:00:28+00:00		364
2015-01-09 23:08:27+00:00		365
2015-01-10 13:47:26+00:00		366
2015-01-10 15:40:26+00:00		367
2015-01-11 20:13:27+00:00		368





==> anc/figure-5b.txt <==
Raw data for the plots in the manuscript 'Teaching Python
programming with automatic assessment and feedback provision',
Hans Fangohr and Neil S O'Brien (University of Southampton, UK),
Anil Prabhakar and Arti Kashyap (IIT Madras, IIT Mandi), 2015



Assignment: lab2
2014-10-08 08:48:26+00:00		1
2014-10-08 08:52:26+00:00		2
2014-10-08 08:56:26+00:00		3
2014-10-08 08:59:27+00:00		4
2014-10-08 09:02:27+00:00		5
2014-10-08 09:10:27+00:00		6
2014-10-08 10:02:27+00:00		7
2014-10-08 10:11:26+00:00		8
2014-10-08 11:13:27+00:00		9
2014-10-08 12:18:27+00:00		10
2014-10-08 15:01:27+00:00		11
2014-10-08 16:13:27+00:00		12
2014-10-08 18:06:27+00:00		13
2014-10-08 18:13:27+00:00		14
2014-10-09 02:18:27+00:00		15
2014-10-09 02:31:27+00:00		16
2014-10-09 02:31:27+00:00		17
2014-10-09 02:40:27+00:00		18
2014-10-09 02:51:27+00:00		19
2014-10-09 02:58:27+00:00		20
2014-10-09 03:18:27+00:00		21
2014-10-09 03:19:26+00:00		22
2014-10-09 03:22:27+00:00		23
2014-10-09 03:24:26+00:00		24
2014-10-09 03:25:27+00:00		25
2014-10-09 07:53:26+00:00		26
2014-10-09 07:58:27+00:00		27
2014-10-09 08:26:26+00:00		28
2014-10-09 08:31:26+00:00		29
2014-10-09 08:45:26+00:00		30
2014-10-09 08:52:27+00:00		31
2014-10-09 09:22:27+00:00		32
2014-10-09 09:35:27+00:00		33
2014-10-09 09:51:26+00:00		34
2014-10-09 09:51:27+00:00		35
2014-10-09 09:55:26+00:00		36
2014-10-09 09:55:27+00:00		37
2014-10-09 15:04:27+00:00		38
2014-10-10 09:51:26+00:00		39
2014-10-10 12:24:27+00:00		40
2014-10-10 12:34:27+00:00		41
2014-10-10 12:38:27+00:00		42
2014-10-10 13:51:26+00:00		43
2014-10-10 23:33:26+00:00		44
2014-10-11 08:09:27+00:00		45
2014-10-11 08:15:26+00:00		46
2014-10-12 05:11:27+00:00		47
2014-10-12 05:43:26+00:00		48
2014-10-12 22:33:27+00:00		49
2014-10-13 03:34:27+00:00		50
2014-10-13 03:46:26+00:00		51
2014-10-13 04:01:27+00:00		52
2014-10-13 05:47:27+00:00		53
2014-10-13 06:08:27+00:00		54
2014-10-13 11:03:27+00:00		55
2014-10-13 11:10:27+00:00		56
2014-10-13 11:16:27+00:00		57
2014-10-13 11:32:27+00:00		58
2014-10-13 11:33:27+00:00		59
2014-10-13 11:34:27+00:00		60
2014-10-13 11:36:28+00:00		61
2014-10-13 11:43:29+00:00		62
2014-10-13 11:46:27+00:00		63
2014-10-13 11:49:27+00:00		64
2014-10-13 12:23:27+00:00		65
2014-10-13 12:30:27+00:00		66
2014-10-13 12:41:27+00:00		67
2014-10-13 13:07:27+00:00		68
2014-10-13 13:14:26+00:00		69
2014-10-13 13:37:27+00:00		70
2014-10-13 14:25:27+00:00		71
2014-10-13 14:26:26+00:00		72
2014-10-13 14:49:26+00:00		73
2014-10-13 15:11:27+00:00		74
2014-10-13 22:02:27+00:00		75
2014-10-13 22:51:27+00:00		76
2014-10-14 02:33:28+00:00		77
2014-10-14 02:39:28+00:00		78
2014-10-14 07:35:27+00:00		79
2014-10-14 07:38:26+00:00		80
2014-10-14 07:41:27+00:00		81
2014-10-14 07:49:27+00:00		82
2014-10-14 13:35:27+00:00		83
2014-10-14 14:05:26+00:00		84
2014-10-14 16:08:26+00:00		85
2014-10-14 16:11:27+00:00		86
2014-10-14 17:33:27+00:00		87
2014-10-14 17:42:26+00:00		88
2014-10-14 17:44:27+00:00		89
2014-10-14 17:46:26+00:00		90
2014-10-14 17:52:27+00:00		91
2014-10-15 02:45:27+00:00		92
2014-10-15 09:53:27+00:00		93
2014-10-15 14:43:27+00:00		94
2014-10-15 15:46:27+00:00		95
2014-10-15 16:10:27+00:00		96
2014-10-15 16:24:27+00:00		97
2014-10-15 21:14:26+00:00		98
2014-10-16 00:14:26+00:00		99
2014-10-16 02:33:26+00:00		100
2014-10-16 02:40:27+00:00		101
2014-10-16 16:12:27+00:00		102
2014-10-16 16:37:27+00:00		103
2014-10-16 16:41:26+00:00		104
2014-10-16 16:47:27+00:00		105
2014-10-16 22:58:27+00:00		106
2014-10-17 02:26:27+00:00		107
2014-10-17 05:28:27+00:00		108
2014-10-17 11:36:27+00:00		109
2014-10-17 16:04:27+00:00		110
2014-10-17 16:32:27+00:00		111
2014-10-17 18:44:26+00:00		112
2014-10-18 13:00:27+00:00		113
2014-10-18 14:11:27+00:00		114
2014-10-18 15:09:27+00:00		115
2014-10-18 15:41:26+00:00		116
2014-10-18 19:37:26+00:00		117
2014-10-18 20:10:27+00:00		118
2014-10-19 16:09:27+00:00		119
2014-10-19 16:10:27+00:00		120
2014-10-19 16:13:26+00:00		121
2014-10-19 17:55:26+00:00		122
2014-10-19 18:26:26+00:00		123
2014-10-19 18:30:27+00:00		124
2014-10-19 18:36:27+00:00		125
2014-10-19 19:38:26+00:00		126
2014-10-19 19:42:27+00:00		127
2014-10-19 21:09:26+00:00		128
2014-10-20 04:22:28+00:00		129
2014-10-20 06:28:26+00:00		130
2014-10-20 09:57:27+00:00		131
2014-10-20 10:19:27+00:00		132
2014-10-20 10:51:27+00:00		133
2014-10-20 11:00:27+00:00		134
2014-10-20 11:10:26+00:00		135
2014-10-20 11:19:27+00:00		136
2014-10-20 11:22:27+00:00		137
2014-10-20 11:24:27+00:00		138
2014-10-20 11:28:27+00:00		139
2014-10-20 11:28:29+00:00		140
2014-10-20 11:29:29+00:00		141
2014-10-20 11:31:28+00:00		142
2014-10-20 11:34:28+00:00		143
2014-10-20 11:35:27+00:00		144
2014-10-20 11:35:29+00:00		145
2014-10-20 11:35:30+00:00		146
2014-10-20 11:36:27+00:00		147
2014-10-20 11:37:26+00:00		148
2014-10-20 11:37:27+00:00		149
2014-10-20 11:37:27+00:00		150
2014-10-20 11:38:27+00:00		151
2014-10-20 11:38:27+00:00		152
2014-10-20 11:38:27+00:00		153
2014-10-20 11:38:29+00:00		154
2014-10-20 11:38:29+00:00		155
2014-10-20 11:40:28+00:00		156
2014-10-20 11:42:29+00:00		157
2014-10-20 11:46:27+00:00		158
2014-10-20 11:46:27+00:00		159
2014-10-20 11:46:28+00:00		160
2014-10-20 11:47:29+00:00		161
2014-10-20 11:47:30+00:00		162
2014-10-20 11:48:27+00:00		163
2014-10-20 11:48:27+00:00		164
2014-10-20 11:48:28+00:00		165
2014-10-20 11:48:28+00:00		166
2014-10-20 11:49:27+00:00		167
2014-10-20 11:49:28+00:00		168
2014-10-20 11:49:29+00:00		169
2014-10-20 11:50:26+00:00		170
2014-10-20 11:50:27+00:00		171
2014-10-20 11:50:28+00:00		172
2014-10-20 11:50:29+00:00		173
2014-10-20 11:51:26+00:00		174
2014-10-20 11:51:27+00:00		175
2014-10-20 11:51:28+00:00		176
2014-10-20 11:53:27+00:00		177
2014-10-20 11:53:27+00:00		178
2014-10-20 11:53:28+00:00		179
2014-10-20 11:54:27+00:00		180
2014-10-20 11:54:30+00:00		181
2014-10-20 11:55:27+00:00		182
2014-10-20 11:55:30+00:00		183
2014-10-20 11:55:30+00:00		184
2014-10-20 11:55:31+00:00		185
2014-10-20 11:55:32+00:00		186
2014-10-20 11:56:31+00:00		187
2014-10-20 11:57:27+00:00		188
2014-10-20 11:58:27+00:00		189
2014-10-20 11:58:28+00:00		190
2014-10-20 11:58:28+00:00		191
2014-10-20 11:59:28+00:00		192
2014-10-20 11:59:29+00:00		193
2014-10-20 11:59:30+00:00		194
2014-10-20 12:01:27+00:00		195
2014-10-20 12:01:28+00:00		196
2014-10-20 12:02:26+00:00		197
2014-10-20 12:02:26+00:00		198
2014-10-20 12:03:27+00:00		199
2014-10-20 12:03:27+00:00		200
2014-10-20 12:03:27+00:00		201
2014-10-20 12:03:28+00:00		202
2014-10-20 12:03:28+00:00		203
2014-10-20 12:04:27+00:00		204
2014-10-20 12:05:27+00:00		205
2014-10-20 12:08:27+00:00		206
2014-10-20 12:12:27+00:00		207
2014-10-20 12:17:27+00:00		208
2014-10-20 12:20:27+00:00		209
2014-10-20 12:20:27+00:00		210
2014-10-20 12:23:26+00:00		211
2014-10-20 12:24:26+00:00		212
2014-10-20 12:27:28+00:00		213
2014-10-20 12:27:28+00:00		214
2014-10-20 12:28:27+00:00		215
2014-10-20 12:28:27+00:00		216
2014-10-20 12:29:27+00:00		217
2014-10-20 12:29:27+00:00		218
2014-10-20 12:31:27+00:00		219
2014-10-20 12:31:27+00:00		220
2014-10-20 12:35:26+00:00		221
2014-10-20 12:35:27+00:00		222
2014-10-20 12:35:28+00:00		223
2014-10-20 12:36:27+00:00		224
2014-10-20 12:36:27+00:00		225
2014-10-20 12:38:27+00:00		226
2014-10-20 12:38:27+00:00		227
2014-10-20 12:38:27+00:00		228
2014-10-20 12:39:27+00:00		229
2014-10-20 12:41:28+00:00		230
2014-10-20 12:42:27+00:00		231
2014-10-20 12:42:28+00:00		232
2014-10-20 12:43:27+00:00		233
2014-10-20 12:43:27+00:00		234
2014-10-20 12:45:28+00:00		235
2014-10-20 12:47:27+00:00		236
2014-10-20 12:47:27+00:00		237
2014-10-20 12:47:28+00:00		238
2014-10-20 12:47:28+00:00		239
2014-10-20 12:48:26+00:00		240
2014-10-20 12:48:26+00:00		241
2014-10-20 12:48:28+00:00		242
2014-10-20 12:49:26+00:00		243
2014-10-20 12:49:27+00:00		244
2014-10-20 12:49:27+00:00		245
2014-10-20 12:50:27+00:00		246
2014-10-20 12:50:28+00:00		247
2014-10-20 12:51:27+00:00		248
2014-10-20 12:51:27+00:00		249
2014-10-20 12:52:29+00:00		250
2014-10-20 12:52:29+00:00		251
2014-10-20 12:54:29+00:00		252
2014-10-20 12:56:27+00:00		253
2014-10-20 12:57:27+00:00		254
2014-10-20 12:58:28+00:00		255
2014-10-20 12:58:29+00:00		256
2014-10-20 13:01:27+00:00		257
2014-10-20 13:01:27+00:00		258
2014-10-20 13:01:27+00:00		259
2014-10-20 13:01:27+00:00		260
2014-10-20 13:01:28+00:00		261
2014-10-20 13:02:27+00:00		262
2014-10-20 13:04:28+00:00		263
2014-10-20 13:05:26+00:00		264
2014-10-20 13:05:26+00:00		265
2014-10-20 13:05:27+00:00		266
2014-10-20 13:05:27+00:00		267
2014-10-20 13:06:26+00:00		268
2014-10-20 13:06:27+00:00		269
2014-10-20 13:07:28+00:00		270
2014-10-20 13:07:28+00:00		271
2014-10-20 13:07:28+00:00		272
2014-10-20 13:08:27+00:00		273
2014-10-20 13:11:28+00:00		274
2014-10-20 13:11:28+00:00		275
2014-10-20 13:14:27+00:00		276
2014-10-20 13:17:27+00:00		277
2014-10-20 13:18:27+00:00		278
2014-10-20 13:20:27+00:00		279
2014-10-20 13:21:27+00:00		280
2014-10-20 13:21:27+00:00		281
2014-10-20 13:23:27+00:00		282
2014-10-20 13:24:28+00:00		283
2014-10-20 13:25:27+00:00		284
2014-10-20 13:25:27+00:00		285
2014-10-20 13:25:27+00:00		286
2014-10-20 13:25:28+00:00		287
2014-10-20 13:26:26+00:00		288
2014-10-20 13:28:27+00:00		289
2014-10-20 13:28:27+00:00		290
2014-10-20 13:28:29+00:00		291
2014-10-20 13:29:27+00:00		292
2014-10-20 13:29:28+00:00		293
2014-10-20 13:32:26+00:00		294
2014-10-20 13:35:27+00:00		295
2014-10-20 13:36:29+00:00		296
2014-10-20 13:37:27+00:00		297
2014-10-20 13:40:27+00:00		298
2014-10-20 13:40:27+00:00		299
2014-10-20 13:41:27+00:00		300
2014-10-20 13:41:28+00:00		301
2014-10-20 13:41:29+00:00		302
2014-10-20 13:42:27+00:00		303
2014-10-20 13:45:27+00:00		304
2014-10-20 13:45:27+00:00		305
2014-10-20 13:46:27+00:00		306
2014-10-20 13:47:28+00:00		307
2014-10-20 13:48:27+00:00		308
2014-10-20 13:48:28+00:00		309
2014-10-20 13:49:26+00:00		310
2014-10-20 13:50:27+00:00		311
2014-10-20 13:51:26+00:00		312
2014-10-20 13:52:27+00:00		313
2014-10-20 13:53:27+00:00		314
2014-10-20 13:55:26+00:00		315
2014-10-20 13:55:27+00:00		316
2014-10-20 13:56:27+00:00		317
2014-10-20 13:56:27+00:00		318
2014-10-20 13:56:27+00:00		319
2014-10-20 13:56:28+00:00		320
2014-10-20 13:57:27+00:00		321
2014-10-20 14:00:27+00:00		322
2014-10-20 14:01:26+00:00		323
2014-10-20 14:01:27+00:00		324
2014-10-20 14:11:27+00:00		325
2014-10-20 14:16:27+00:00		326
2014-10-20 14:22:27+00:00		327
2014-10-20 14:24:27+00:00		328
2014-10-20 14:34:26+00:00		329
2014-10-20 14:38:27+00:00		330
2014-10-20 14:56:27+00:00		331
2014-10-20 15:02:27+00:00		332
2014-10-20 15:04:26+00:00		333
2014-10-20 15:09:27+00:00		334
2014-10-20 15:14:27+00:00		335
2014-10-20 15:15:27+00:00		336
2014-10-20 15:19:26+00:00		337
2014-10-20 15:20:27+00:00		338
2014-10-20 15:20:27+00:00		339
2014-10-20 15:23:27+00:00		340
2014-10-20 15:26:27+00:00		341
2014-10-20 15:39:27+00:00		342
2014-10-20 15:47:27+00:00		343
2014-10-20 15:48:27+00:00		344
2014-10-20 15:53:27+00:00		345
2014-10-20 16:05:27+00:00		346
2014-10-20 16:14:26+00:00		347
2014-10-20 16:18:27+00:00		348
2014-10-20 16:26:27+00:00		349
2014-10-20 16:40:26+00:00		350
2014-10-20 16:46:27+00:00		351
2014-10-20 16:51:27+00:00		352
2014-10-20 16:52:27+00:00		353
2014-10-20 16:53:26+00:00		354
2014-10-20 17:13:26+00:00		355
2014-10-20 17:34:27+00:00		356
2014-10-20 17:54:27+00:00		357
2014-10-20 17:58:26+00:00		358
2014-10-20 18:08:26+00:00		359
2014-10-20 18:14:27+00:00		360
2014-10-20 18:39:27+00:00		361
2014-10-20 18:52:26+00:00		362
2014-10-20 18:54:26+00:00		363
2014-10-20 19:18:26+00:00		364
2014-10-20 19:22:27+00:00		365
2014-10-20 19:33:27+00:00		366
2014-10-20 19:51:26+00:00		367
2014-10-20 20:00:27+00:00		368
2014-10-20 20:26:27+00:00		369
2014-10-20 20:36:27+00:00		370
2014-10-20 20:41:27+00:00		371
2014-10-20 20:46:27+00:00		372
2014-10-20 20:54:27+00:00		373
2014-10-20 22:14:27+00:00		374
2014-10-20 22:34:27+00:00		375
2014-10-20 23:12:27+00:00		376
2014-10-20 23:30:27+00:00		377
2014-10-20 23:33:26+00:00		378
2014-10-20 23:34:26+00:00		379
2014-10-21 00:53:26+00:00		380
2014-10-21 09:14:27+00:00		381
2014-10-21 10:02:27+00:00		382
2014-10-21 11:12:27+00:00		383
2014-10-21 11:15:26+00:00		384
2014-10-21 12:02:27+00:00		385
2014-10-21 13:35:27+00:00		386
2014-10-21 13:51:27+00:00		387
2014-10-21 14:20:27+00:00		388
2014-10-21 15:19:26+00:00		389
2014-10-21 15:27:26+00:00		390
2014-10-21 15:34:27+00:00		391
2014-10-21 15:44:26+00:00		392
2014-10-21 15:49:27+00:00		393
2014-10-21 16:00:27+00:00		394
2014-10-21 16:17:27+00:00		395
2014-10-21 16:23:26+00:00		396
2014-10-21 16:40:26+00:00		397
2014-10-21 16:44:27+00:00		398
2014-10-21 16:55:27+00:00		399
2014-10-21 17:03:27+00:00		400
2014-10-21 17:15:27+00:00		401
2014-10-21 17:43:26+00:00		402
2014-10-21 17:51:26+00:00		403
2014-10-21 17:52:26+00:00		404
2014-10-21 18:02:26+00:00		405
2014-10-21 18:13:27+00:00		406
2014-10-21 18:33:27+00:00		407
2014-10-21 18:35:26+00:00		408
2014-10-21 19:22:27+00:00		409
2014-10-21 19:34:27+00:00		410
2014-10-21 20:29:26+00:00		411
2014-10-21 21:17:27+00:00		412
2014-10-21 21:22:27+00:00		413
2014-10-21 21:51:26+00:00		414
2014-10-21 22:25:27+00:00		415
2014-10-21 23:03:27+00:00		416
2014-10-21 23:03:27+00:00		417
2014-10-21 23:37:27+00:00		418
2014-10-21 23:43:27+00:00		419
2014-10-22 12:02:27+00:00		420
2014-10-22 12:07:26+00:00		421
2014-10-22 12:14:27+00:00		422
2014-10-22 12:18:26+00:00		423
2014-10-22 12:57:26+00:00		424
2014-10-22 13:21:26+00:00		425
2014-10-22 13:55:27+00:00		426
2014-10-22 14:38:27+00:00		427
2014-10-22 14:45:27+00:00		428
2014-10-22 14:52:26+00:00		429
2014-10-22 15:00:26+00:00		430
2014-10-22 15:25:26+00:00		431
2014-10-22 15:28:27+00:00		432
2014-10-22 15:35:27+00:00		433
2014-10-22 15:35:27+00:00		434
2014-10-22 15:41:27+00:00		435
2014-10-22 15:41:27+00:00		436
2014-10-22 15:50:26+00:00		437
2014-10-22 15:53:27+00:00		438
2014-10-22 15:57:27+00:00		439
2014-10-22 15:59:27+00:00		440
2014-10-22 16:00:27+00:00		441
2014-10-22 16:02:26+00:00		442
2014-10-22 16:05:27+00:00		443
2014-10-22 16:05:27+00:00		444
2014-10-22 16:07:26+00:00		445
2014-10-22 16:08:26+00:00		446
2014-10-22 16:10:27+00:00		447
2014-10-22 16:25:26+00:00		448
2014-10-22 16:27:26+00:00		449
2014-10-22 16:36:27+00:00		450
2014-10-22 16:42:27+00:00		451
2014-10-22 16:55:27+00:00		452
2014-10-22 17:02:26+00:00		453
2014-10-22 17:02:26+00:00		454
2014-10-22 17:04:26+00:00		455
2014-10-22 18:23:26+00:00		456
2014-10-22 18:28:26+00:00		457
2014-10-22 18:35:26+00:00		458
2014-10-22 18:41:26+00:00		459
2014-10-22 18:42:26+00:00		460
2014-10-22 18:48:26+00:00		461
2014-10-22 19:10:27+00:00		462
2014-10-22 22:11:27+00:00		463
2014-10-23 01:39:26+00:00		464
2014-10-23 01:49:27+00:00		465
2014-10-23 09:53:26+00:00		466
2014-10-23 10:11:26+00:00		467
2014-10-23 10:53:27+00:00		468
2014-10-23 11:36:27+00:00		469
2014-10-23 12:00:27+00:00		470
2014-10-23 12:31:26+00:00		471
2014-10-23 15:05:26+00:00		472
2014-10-23 15:06:26+00:00		473
2014-10-23 15:15:27+00:00		474
2014-10-23 16:06:26+00:00		475
2014-10-23 16:23:26+00:00		476
2014-10-23 17:14:27+00:00		477
2014-10-23 17:50:27+00:00		478
2014-10-23 18:00:27+00:00		479
2014-10-23 18:28:26+00:00		480
2014-10-23 18:31:27+00:00		481
2014-10-23 18:56:27+00:00		482
2014-10-23 19:07:27+00:00		483
2014-10-23 19:25:27+00:00		484
2014-10-23 19:50:27+00:00		485
2014-10-23 19:50:27+00:00		486
2014-10-23 19:59:26+00:00		487
2014-10-23 20:17:26+00:00		488
2014-10-23 20:20:27+00:00		489
2014-10-23 20:22:27+00:00		490
2014-10-23 20:29:26+00:00		491
2014-10-23 20:37:27+00:00		492
2014-10-23 20:43:27+00:00		493
2014-10-23 21:14:27+00:00		494
2014-10-23 21:15:27+00:00		495
2014-10-23 21:19:27+00:00		496
2014-10-23 21:38:27+00:00		497
2014-10-23 21:39:27+00:00		498
2014-10-23 21:40:27+00:00		499
2014-10-23 21:56:26+00:00		500
2014-10-23 22:11:27+00:00		501
2014-10-23 22:12:26+00:00		502
2014-10-23 22:18:26+00:00		503
2014-10-23 22:43:26+00:00		504
2014-10-23 22:48:26+00:00		505
2014-10-23 23:06:27+00:00		506
2014-10-23 23:12:27+00:00		507
2014-10-23 23:17:27+00:00		508
2014-10-23 23:34:27+00:00		509
2014-10-24 00:37:26+00:00		510
2014-10-24 09:30:27+00:00		511
2014-10-24 09:36:27+00:00		512
2014-10-24 09:39:26+00:00		513
2014-10-24 09:42:27+00:00		514
2014-10-24 10:45:27+00:00		515
2014-10-24 10:51:27+00:00		516
2014-10-24 10:55:26+00:00		517
2014-10-24 10:57:27+00:00		518
2014-10-24 11:10:27+00:00		519
2014-10-24 11:16:27+00:00		520
2014-10-24 11:31:26+00:00		521
2014-10-24 11:32:27+00:00		522
2014-10-24 11:49:26+00:00		523
2014-10-24 11:58:27+00:00		524
2014-10-24 12:04:27+00:00		525
2014-10-24 12:08:27+00:00		526
2014-10-24 12:12:26+00:00		527
2014-10-24 12:14:27+00:00		528
2014-10-24 12:19:27+00:00		529
2014-10-24 12:26:27+00:00		530
2014-10-24 12:27:27+00:00		531
2014-10-24 12:44:27+00:00		532
2014-10-24 12:59:26+00:00		533
2014-10-24 13:00:27+00:00		534
2014-10-24 13:05:27+00:00		535
2014-10-24 13:55:26+00:00		536
2014-10-24 14:01:26+00:00		537
2014-10-24 15:14:27+00:00		538
2014-10-24 15:16:27+00:00		539
2014-10-24 15:32:27+00:00		540
2014-10-24 15:54:26+00:00		541
2014-10-24 16:01:26+00:00		542
2014-10-24 16:01:27+00:00		543
2014-10-24 17:40:27+00:00		544
2014-10-25 22:22:27+00:00		545
2014-10-27 11:41:28+00:00		546
2014-10-27 13:16:27+00:00		547
2014-10-28 16:38:26+00:00		548
2014-10-28 16:52:27+00:00		549
2014-11-03 11:08:27+00:00		550
2014-11-03 12:34:27+00:00		551
2014-11-06 16:45:27+00:00		552
2014-11-13 15:32:27+00:00		553
2014-12-15 11:33:27+00:00		554
2014-12-15 12:47:26+00:00		555
2014-12-15 13:30:27+00:00		556
2014-12-15 13:34:26+00:00		557
2014-12-15 15:46:26+00:00		558
2014-12-16 11:46:27+00:00		559
2014-12-16 11:52:27+00:00		560
2014-12-16 18:41:27+00:00		561
2014-12-16 18:46:26+00:00		562
2014-12-17 10:52:27+00:00		563
2014-12-17 11:05:26+00:00		564
2014-12-17 11:10:27+00:00		565
2014-12-17 16:16:27+00:00		566
2014-12-17 20:12:26+00:00		567
2014-12-17 20:20:27+00:00		568
2014-12-18 10:11:26+00:00		569
2014-12-18 10:23:26+00:00		570
2014-12-18 14:17:27+00:00		571
2014-12-19 02:03:27+00:00		572
2014-12-19 15:22:27+00:00		573
2014-12-23 15:25:26+00:00		574
2014-12-23 23:35:27+00:00		575
2014-12-25 14:12:26+00:00		576
2014-12-25 14:28:27+00:00		577
2014-12-27 14:56:26+00:00		578
2014-12-28 12:17:27+00:00		579
2014-12-30 13:36:27+00:00		580
2015-01-02 09:10:26+00:00		581
2015-01-02 14:11:27+00:00		582
2015-01-02 14:18:26+00:00		583
2015-01-03 15:46:26+00:00		584
2015-01-04 06:19:27+00:00		585
2015-01-04 06:31:27+00:00		586
2015-01-04 07:04:27+00:00		587
2015-01-04 07:07:27+00:00		588
2015-01-09 10:47:27+00:00		589
2015-01-09 10:57:27+00:00		590
2015-01-09 21:20:27+00:00		591
2015-01-10 06:17:27+00:00		592
2015-01-10 06:18:27+00:00		593
2015-01-10 11:21:26+00:00		594
2015-01-10 13:15:27+00:00		595
2015-01-10 13:19:26+00:00		596
2015-01-10 13:28:26+00:00		597
2015-01-10 15:52:27+00:00		598
2015-01-10 16:14:27+00:00		599
2015-01-10 16:44:27+00:00		600
2015-01-10 16:48:27+00:00		601
2015-01-10 21:11:26+00:00		602
2015-01-11 09:55:27+00:00		603
2015-01-11 12:16:27+00:00		604
2015-01-11 19:16:26+00:00		605
2015-01-11 20:56:27+00:00		606
2015-01-11 23:42:26+00:00		607
2015-01-11 23:54:26+00:00		608
2015-01-12 05:31:27+00:00		609
2015-01-12 05:37:27+00:00		610



Assignment: lab3
2014-10-14 16:57:26+00:00		1
2014-10-14 17:02:26+00:00		2
2014-10-14 17:16:27+00:00		3
2014-10-14 17:24:27+00:00		4
2014-10-14 18:18:26+00:00		5
2014-10-15 09:00:26+00:00		6
2014-10-15 17:05:27+00:00		7
2014-10-15 17:45:26+00:00		8
2014-10-15 17:54:26+00:00		9
2014-10-16 01:35:27+00:00		10
2014-10-16 02:17:27+00:00		11
2014-10-16 02:25:27+00:00		12
2014-10-16 02:29:26+00:00		13
2014-10-16 02:39:27+00:00		14
2014-10-16 02:45:27+00:00		15
2014-10-16 03:02:27+00:00		16
2014-10-16 03:06:27+00:00		17
2014-10-16 03:24:28+00:00		18
2014-10-16 03:25:27+00:00		19
2014-10-16 03:37:26+00:00		20
2014-10-16 03:48:27+00:00		21
2014-10-16 03:57:27+00:00		22
2014-10-16 03:59:27+00:00		23
2014-10-16 04:00:27+00:00		24
2014-10-16 04:00:27+00:00		25
2014-10-16 05:25:27+00:00		26
2014-10-16 08:43:27+00:00		27
2014-10-16 09:22:27+00:00		28
2014-10-16 09:48:26+00:00		29
2014-10-16 09:58:27+00:00		30
2014-10-16 10:07:27+00:00		31
2014-10-16 11:19:27+00:00		32
2014-10-16 11:29:26+00:00		33
2014-10-20 09:52:26+00:00		34
2014-10-20 10:53:27+00:00		35
2014-10-20 11:32:27+00:00		36
2014-10-20 12:22:26+00:00		37
2014-10-20 12:27:29+00:00		38
2014-10-20 13:05:27+00:00		39
2014-10-20 14:00:27+00:00		40
2014-10-20 14:00:28+00:00		41
2014-10-20 14:36:27+00:00		42
2014-10-20 15:45:27+00:00		43
2014-10-20 15:47:28+00:00		44
2014-10-20 16:12:27+00:00		45
2014-10-20 16:12:27+00:00		46
2014-10-20 16:15:26+00:00		47
2014-10-20 18:15:26+00:00		48
2014-10-20 19:41:27+00:00		49
2014-10-20 19:49:26+00:00		50
2014-10-20 20:52:27+00:00		51
2014-10-20 21:22:26+00:00		52
2014-10-21 13:56:27+00:00		53
2014-10-21 14:29:26+00:00		54
2014-10-21 14:30:26+00:00		55
2014-10-21 19:32:26+00:00		56
2014-10-21 19:36:27+00:00		57
2014-10-21 23:24:27+00:00		58
2014-10-22 13:16:26+00:00		59
2014-10-22 15:37:26+00:00		60
2014-10-22 15:38:27+00:00		61
2014-10-22 15:43:26+00:00		62
2014-10-22 16:00:27+00:00		63
2014-10-22 16:26:26+00:00		64
2014-10-22 16:27:27+00:00		65
2014-10-22 16:59:27+00:00		66
2014-10-22 17:47:26+00:00		67
2014-10-23 04:05:27+00:00		68
2014-10-23 14:08:27+00:00		69
2014-10-23 14:15:27+00:00		70
2014-10-23 16:38:27+00:00		71
2014-10-23 20:56:27+00:00		72
2014-10-24 02:50:27+00:00		73
2014-10-24 08:47:26+00:00		74
2014-10-24 09:26:27+00:00		75
2014-10-24 13:34:27+00:00		76
2014-10-24 13:51:27+00:00		77
2014-10-24 18:11:27+00:00		78
2014-10-24 23:49:27+00:00		79
2014-10-25 14:32:27+00:00		80
2014-10-26 11:32:26+00:00		81
2014-10-26 15:46:26+00:00		82
2014-10-26 18:20:26+00:00		83
2014-10-26 18:59:27+00:00		84
2014-10-26 20:45:26+00:00		85
2014-10-26 22:55:27+00:00		86
2014-10-27 01:01:26+00:00		87
2014-10-27 01:59:27+00:00		88
2014-10-27 10:21:26+00:00		89
2014-10-27 10:36:27+00:00		90
2014-10-27 11:08:26+00:00		91
2014-10-27 11:11:27+00:00		92
2014-10-27 11:15:27+00:00		93
2014-10-27 11:20:26+00:00		94
2014-10-27 11:25:28+00:00		95
2014-10-27 11:26:26+00:00		96
2014-10-27 11:29:27+00:00		97
2014-10-27 11:34:27+00:00		98
2014-10-27 11:41:29+00:00		99
2014-10-27 11:43:26+00:00		100
2014-10-27 11:44:27+00:00		101
2014-10-27 11:47:27+00:00		102
2014-10-27 11:49:28+00:00		103
2014-10-27 11:50:27+00:00		104
2014-10-27 11:50:28+00:00		105
2014-10-27 11:51:28+00:00		106
2014-10-27 11:53:27+00:00		107
2014-10-27 11:55:28+00:00		108
2014-10-27 11:57:27+00:00		109
2014-10-27 11:57:27+00:00		110
2014-10-27 11:57:28+00:00		111
2014-10-27 11:57:29+00:00		112
2014-10-27 11:57:29+00:00		113
2014-10-27 11:59:26+00:00		114
2014-10-27 12:01:27+00:00		115
2014-10-27 12:01:27+00:00		116
2014-10-27 12:01:28+00:00		117
2014-10-27 12:07:27+00:00		118
2014-10-27 12:08:26+00:00		119
2014-10-27 12:09:26+00:00		120
2014-10-27 12:10:26+00:00		121
2014-10-27 12:11:27+00:00		122
2014-10-27 12:15:26+00:00		123
2014-10-27 12:22:27+00:00		124
2014-10-27 12:24:27+00:00		125
2014-10-27 12:28:27+00:00		126
2014-10-27 12:28:27+00:00		127
2014-10-27 12:28:28+00:00		128
2014-10-27 12:30:27+00:00		129
2014-10-27 12:32:27+00:00		130
2014-10-27 12:32:28+00:00		131
2014-10-27 12:38:27+00:00		132
2014-10-27 12:39:26+00:00		133
2014-10-27 12:53:29+00:00		134
2014-10-27 12:54:27+00:00		135
2014-10-27 12:58:28+00:00		136
2014-10-27 13:01:27+00:00		137
2014-10-27 13:01:27+00:00		138
2014-10-27 13:02:27+00:00		139
2014-10-27 13:02:27+00:00		140
2014-10-27 13:02:28+00:00		141
2014-10-27 13:04:28+00:00		142
2014-10-27 13:07:27+00:00		143
2014-10-27 13:11:27+00:00		144
2014-10-27 13:14:27+00:00		145
2014-10-27 13:16:27+00:00		146
2014-10-27 13:17:26+00:00		147
2014-10-27 13:20:27+00:00		148
2014-10-27 13:21:26+00:00		149
2014-10-27 13:21:26+00:00		150
2014-10-27 13:22:26+00:00		151
2014-10-27 13:24:27+00:00		152
2014-10-27 13:25:27+00:00		153
2014-10-27 13:25:28+00:00		154
2014-10-27 13:29:27+00:00		155
2014-10-27 13:30:27+00:00		156
2014-10-27 13:30:27+00:00		157
2014-10-27 13:31:27+00:00		158
2014-10-27 13:32:26+00:00		159
2014-10-27 13:32:26+00:00		160
2014-10-27 13:34:26+00:00		161
2014-10-27 13:40:27+00:00		162
2014-10-27 13:40:27+00:00		163
2014-10-27 13:40:27+00:00		164
2014-10-27 13:47:27+00:00		165
2014-10-27 13:48:27+00:00		166
2014-10-27 13:49:26+00:00		167
2014-10-27 13:49:27+00:00		168
2014-10-27 13:51:26+00:00		169
2014-10-27 13:53:27+00:00		170
2014-10-27 13:59:27+00:00		171
2014-10-27 14:00:27+00:00		172
2014-10-27 14:06:26+00:00		173
2014-10-27 14:12:26+00:00		174
2014-10-27 14:20:27+00:00		175
2014-10-27 14:46:27+00:00		176
2014-10-27 15:02:26+00:00		177
2014-10-27 15:03:27+00:00		178
2014-10-27 15:05:27+00:00		179
2014-10-27 15:06:26+00:00		180
2014-10-27 16:01:26+00:00		181
2014-10-27 16:16:27+00:00		182
2014-10-27 17:04:26+00:00		183
2014-10-27 17:07:27+00:00		184
2014-10-27 17:18:26+00:00		185
2014-10-27 17:25:26+00:00		186
2014-10-27 17:54:26+00:00		187
2014-10-27 18:08:27+00:00		188
2014-10-27 18:21:26+00:00		189
2014-10-27 18:44:27+00:00		190
2014-10-27 19:12:27+00:00		191
2014-10-27 19:42:26+00:00		192
2014-10-27 19:48:26+00:00		193
2014-10-27 19:51:27+00:00		194
2014-10-27 19:54:26+00:00		195
2014-10-27 19:55:27+00:00		196
2014-10-27 20:01:27+00:00		197
2014-10-27 21:35:27+00:00		198
2014-10-27 21:44:26+00:00		199
2014-10-27 21:49:26+00:00		200
2014-10-27 22:11:27+00:00		201
2014-10-27 22:15:27+00:00		202
2014-10-27 22:27:27+00:00		203
2014-10-27 22:32:27+00:00		204
2014-10-27 22:38:27+00:00		205
2014-10-27 22:46:26+00:00		206
2014-10-27 23:17:27+00:00		207
2014-10-27 23:44:26+00:00		208
2014-10-28 00:42:27+00:00		209
2014-10-28 09:20:28+00:00		210
2014-10-28 10:18:27+00:00		211
2014-10-28 10:22:27+00:00		212
2014-10-28 11:56:27+00:00		213
2014-10-28 12:41:27+00:00		214
2014-10-28 13:27:27+00:00		215
2014-10-28 15:22:27+00:00		216
2014-10-28 15:25:26+00:00		217
2014-10-28 16:00:26+00:00		218
2014-10-28 16:00:27+00:00		219
2014-10-28 16:02:27+00:00		220
2014-10-28 16:27:26+00:00		221
2014-10-28 16:27:27+00:00		222
2014-10-28 16:55:26+00:00		223
2014-10-28 17:01:26+00:00		224
2014-10-28 18:00:26+00:00		225
2014-10-28 18:23:27+00:00		226
2014-10-28 18:43:26+00:00		227
2014-10-28 19:24:27+00:00		228
2014-10-28 19:52:26+00:00		229
2014-10-28 19:53:26+00:00		230
2014-10-28 20:10:26+00:00		231
2014-10-28 20:18:27+00:00		232
2014-10-28 21:02:27+00:00		233
2014-10-28 21:38:26+00:00		234
2014-10-28 21:47:27+00:00		235
2014-10-28 21:48:27+00:00		236
2014-10-28 22:04:27+00:00		237
2014-10-28 22:05:27+00:00		238
2014-10-28 22:08:27+00:00		239
2014-10-28 22:29:26+00:00		240
2014-10-28 22:30:26+00:00		241
2014-10-28 23:19:26+00:00		242
2014-10-29 02:47:26+00:00		243
2014-10-29 08:48:27+00:00		244
2014-10-29 09:13:26+00:00		245
2014-10-29 10:46:27+00:00		246
2014-10-29 11:05:26+00:00		247
2014-10-29 11:18:27+00:00		248
2014-10-29 11:40:27+00:00		249
2014-10-29 12:55:27+00:00		250
2014-10-29 13:35:26+00:00		251
2014-10-29 13:45:26+00:00		252
2014-10-29 13:57:26+00:00		253
2014-10-29 14:28:27+00:00		254
2014-10-29 14:29:27+00:00		255
2014-10-29 14:36:26+00:00		256
2014-10-29 14:40:27+00:00		257
2014-10-29 14:41:26+00:00		258
2014-10-29 15:35:27+00:00		259
2014-10-29 15:40:27+00:00		260
2014-10-29 15:48:26+00:00		261
2014-10-29 15:52:27+00:00		262
2014-10-29 15:55:26+00:00		263
2014-10-29 16:04:26+00:00		264
2014-10-29 16:08:27+00:00		265
2014-10-29 16:11:27+00:00		266
2014-10-29 16:17:27+00:00		267
2014-10-29 16:18:27+00:00		268
2014-10-29 16:24:27+00:00		269
2014-10-29 16:25:27+00:00		270
2014-10-29 16:27:26+00:00		271
2014-10-29 16:30:27+00:00		272
2014-10-29 16:31:26+00:00		273
2014-10-29 16:37:26+00:00		274
2014-10-29 16:47:27+00:00		275
2014-10-29 16:51:27+00:00		276
2014-10-29 16:55:26+00:00		277
2014-10-29 17:09:26+00:00		278
2014-10-29 17:26:26+00:00		279
2014-10-29 18:42:26+00:00		280
2014-10-29 19:42:26+00:00		281
2014-10-29 20:11:27+00:00		282
2014-10-29 20:34:27+00:00		283
2014-10-29 20:39:27+00:00		284
2014-10-29 20:51:27+00:00		285
2014-10-29 21:26:26+00:00		286
2014-10-29 21:39:27+00:00		287
2014-10-29 21:40:27+00:00		288
2014-10-29 22:00:27+00:00		289
2014-10-29 22:20:26+00:00		290
2014-10-29 22:38:27+00:00		291
2014-10-29 22:43:27+00:00		292
2014-10-29 22:44:27+00:00		293
2014-10-29 23:07:27+00:00		294
2014-10-30 00:41:27+00:00		295
2014-10-30 01:19:26+00:00		296
2014-10-30 09:26:26+00:00		297
2014-10-30 10:21:26+00:00		298
2014-10-30 10:29:27+00:00		299
2014-10-30 10:31:26+00:00		300
2014-10-30 10:37:26+00:00		301
2014-10-30 11:08:27+00:00		302
2014-10-30 11:09:27+00:00		303
2014-10-30 11:17:26+00:00		304
2014-10-30 11:18:27+00:00		305
2014-10-30 11:19:27+00:00		306
2014-10-30 11:32:26+00:00		307
2014-10-30 11:34:26+00:00		308
2014-10-30 11:51:27+00:00		309
2014-10-30 11:53:27+00:00		310
2014-10-30 11:53:27+00:00		311
2014-10-30 11:55:26+00:00		312
2014-10-30 12:06:26+00:00		313
2014-10-30 12:16:26+00:00		314
2014-10-30 12:50:26+00:00		315
2014-10-30 13:00:26+00:00		316
2014-10-30 13:52:27+00:00		317
2014-10-30 15:15:27+00:00		318
2014-10-30 15:17:26+00:00		319
2014-10-30 15:26:27+00:00		320
2014-10-30 15:34:26+00:00		321
2014-10-30 15:34:27+00:00		322
2014-10-30 15:37:27+00:00		323
2014-10-30 16:11:26+00:00		324
2014-10-30 16:25:27+00:00		325
2014-10-30 16:25:27+00:00		326
2014-10-30 16:56:26+00:00		327
2014-10-30 17:00:26+00:00		328
2014-10-30 17:01:26+00:00		329
2014-10-30 17:06:26+00:00		330
2014-10-30 17:45:26+00:00		331
2014-10-30 17:54:27+00:00		332
2014-10-30 17:57:27+00:00		333
2014-10-30 18:13:27+00:00		334
2014-10-30 18:14:27+00:00		335
2014-10-30 18:23:27+00:00		336
2014-10-30 18:31:26+00:00		337
2014-10-30 18:36:26+00:00		338
2014-10-30 18:37:27+00:00		339
2014-10-30 18:43:27+00:00		340
2014-10-30 18:45:27+00:00		341
2014-10-30 18:52:26+00:00		342
2014-10-30 19:03:26+00:00		343
2014-10-30 19:08:26+00:00		344
2014-10-30 19:10:27+00:00		345
2014-10-30 19:14:26+00:00		346
2014-10-30 19:34:26+00:00		347
2014-10-30 19:35:26+00:00		348
2014-10-30 19:35:27+00:00		349
2014-10-30 19:51:26+00:00		350
2014-10-30 20:50:26+00:00		351
2014-10-30 21:36:27+00:00		352
2014-10-30 21:38:26+00:00		353
2014-10-30 21:46:26+00:00		354
2014-10-30 22:21:27+00:00		355
2014-10-30 22:24:26+00:00		356
2014-10-30 22:25:26+00:00		357
2014-10-30 22:53:27+00:00		358
2014-10-30 23:15:27+00:00		359
2014-10-31 00:05:26+00:00		360
2014-10-31 00:10:26+00:00		361
2014-10-31 00:57:27+00:00		362
2014-10-31 00:58:27+00:00		363
2014-10-31 01:02:27+00:00		364
2014-10-31 01:45:27+00:00		365
2014-10-31 02:04:26+00:00		366
2014-10-31 03:05:28+00:00		367
2014-10-31 05:45:26+00:00		368
2014-10-31 08:30:27+00:00		369
2014-10-31 10:10:27+00:00		370
2014-10-31 10:14:27+00:00		371
2014-10-31 10:17:26+00:00		372
2014-10-31 11:00:27+00:00		373
2014-10-31 11:21:27+00:00		374
2014-10-31 11:26:26+00:00		375
2014-10-31 11:31:27+00:00		376
2014-10-31 11:32:27+00:00		377
2014-10-31 11:43:27+00:00		378
2014-10-31 11:44:27+00:00		379
2014-10-31 11:54:27+00:00		380
2014-10-31 11:54:27+00:00		381
2014-10-31 11:58:27+00:00		382
2014-10-31 11:59:27+00:00		383
2014-10-31 12:01:26+00:00		384
2014-10-31 12:07:26+00:00		385
2014-10-31 12:09:27+00:00		386
2014-10-31 12:12:26+00:00		387
2014-10-31 12:18:26+00:00		388
2014-10-31 12:19:27+00:00		389
2014-10-31 12:24:27+00:00		390
2014-10-31 12:24:27+00:00		391
2014-10-31 12:28:26+00:00		392
2014-10-31 12:30:27+00:00		393
2014-10-31 12:31:27+00:00		394
2014-10-31 12:38:26+00:00		395
2014-10-31 12:45:26+00:00		396
2014-10-31 12:56:27+00:00		397
2014-10-31 13:08:27+00:00		398
2014-10-31 13:11:26+00:00		399
2014-10-31 13:11:27+00:00		400
2014-10-31 13:38:27+00:00		401
2014-10-31 13:42:26+00:00		402
2014-10-31 13:48:26+00:00		403
2014-10-31 13:50:27+00:00		404
2014-10-31 13:55:27+00:00		405
2014-10-31 13:57:26+00:00		406
2014-10-31 14:00:27+00:00		407
2014-10-31 14:14:27+00:00		408
2014-10-31 14:22:26+00:00		409
2014-10-31 14:32:27+00:00		410
2014-10-31 14:37:27+00:00		411
2014-10-31 14:44:26+00:00		412
2014-10-31 14:48:26+00:00		413
2014-10-31 14:55:27+00:00		414
2014-10-31 14:59:27+00:00		415
2014-10-31 15:00:27+00:00		416
2014-10-31 15:16:27+00:00		417
2014-10-31 15:17:27+00:00		418
2014-10-31 15:20:27+00:00		419
2014-10-31 15:25:27+00:00		420
2014-10-31 15:32:27+00:00		421
2014-10-31 15:34:27+00:00		422
2014-10-31 15:34:27+00:00		423
2014-10-31 15:36:27+00:00		424
2014-10-31 15:39:27+00:00		425
2014-10-31 15:42:26+00:00		426
2014-10-31 15:43:27+00:00		427
2014-10-31 15:43:27+00:00		428
2014-10-31 15:44:27+00:00		429
2014-10-31 15:49:27+00:00		430
2014-10-31 15:50:27+00:00		431
2014-10-31 15:50:27+00:00		432
2014-10-31 15:52:26+00:00		433
2014-10-31 15:53:27+00:00		434
2014-10-31 15:54:27+00:00		435
2014-10-31 15:56:27+00:00		436
2014-10-31 15:58:27+00:00		437
2014-10-31 15:59:27+00:00		438
2014-10-31 15:59:27+00:00		439
2014-10-31 17:27:26+00:00		440
2014-10-31 18:26:27+00:00		441
2014-10-31 19:23:26+00:00		442
2014-11-01 21:50:27+00:00		443
2014-11-01 22:52:27+00:00		444
2014-11-01 23:03:27+00:00		445
2014-11-02 20:22:26+00:00		446
2014-11-03 11:08:27+00:00		447
2014-11-03 11:20:27+00:00		448
2014-11-03 11:21:27+00:00		449
2014-11-03 11:31:27+00:00		450
2014-11-03 12:33:26+00:00		451
2014-11-04 20:12:27+00:00		452
2014-11-06 22:08:27+00:00		453
2014-11-06 23:47:27+00:00		454
2014-11-13 15:35:27+00:00		455
2014-12-15 13:22:27+00:00		456
2014-12-15 14:19:27+00:00		457
2014-12-15 14:23:27+00:00		458
2014-12-15 16:34:27+00:00		459
2014-12-15 18:32:27+00:00		460
2014-12-17 11:24:27+00:00		461
2014-12-18 13:01:27+00:00		462
2014-12-19 02:04:26+00:00		463
2014-12-19 20:29:27+00:00		464
2014-12-19 20:53:26+00:00		465
2014-12-21 13:26:26+00:00		466
2014-12-24 19:29:26+00:00		467
2014-12-24 19:46:26+00:00		468
2014-12-24 19:53:26+00:00		469
2014-12-25 18:37:27+00:00		470
2014-12-27 15:28:27+00:00		471
2014-12-27 15:32:26+00:00		472
2014-12-30 13:37:26+00:00		473
2015-01-02 10:07:27+00:00		474
2015-01-04 07:05:26+00:00		475
2015-01-09 11:55:27+00:00		476
2015-01-09 12:08:27+00:00		477
2015-01-09 22:20:27+00:00		478
2015-01-10 07:51:27+00:00		479
2015-01-10 07:59:26+00:00		480
2015-01-10 14:37:26+00:00		481
2015-01-10 16:14:27+00:00		482
2015-01-10 16:50:27+00:00		483
2015-01-10 16:51:27+00:00		484
2015-01-10 16:56:26+00:00		485
2015-01-10 21:23:26+00:00		486
2015-01-10 21:31:27+00:00		487
2015-01-10 21:38:26+00:00		488
2015-01-10 21:47:26+00:00		489
2015-01-11 12:27:26+00:00		490
2015-01-11 21:15:27+00:00		491
2015-01-12 07:30:27+00:00		492



Assignment: lab4
2014-10-20 19:43:26+00:00		1
2014-10-21 08:15:29+00:00		2
2014-10-21 14:02:27+00:00		3
2014-10-23 04:00:27+00:00		4
2014-10-23 13:51:27+00:00		5
2014-10-23 13:56:27+00:00		6
2014-10-23 16:52:27+00:00		7
2014-10-23 16:58:27+00:00		8
2014-10-24 10:06:27+00:00		9
2014-10-24 10:14:26+00:00		10
2014-10-24 10:23:27+00:00		11
2014-10-24 10:30:26+00:00		12
2014-10-24 10:34:27+00:00		13
2014-10-25 08:36:27+00:00		14
2014-10-25 16:05:27+00:00		15
2014-10-25 17:27:27+00:00		16
2014-10-26 08:41:27+00:00		17
2014-10-26 08:43:27+00:00		18
2014-10-26 08:51:26+00:00		19
2014-10-26 11:21:27+00:00		20
2014-10-26 11:25:26+00:00		21
2014-10-26 17:23:26+00:00		22
2014-10-27 16:11:27+00:00		23
2014-10-27 16:14:26+00:00		24
2014-10-27 16:25:26+00:00		25
2014-10-27 17:44:27+00:00		26
2014-10-27 17:56:27+00:00		27
2014-10-27 18:36:27+00:00		28
2014-10-27 23:50:26+00:00		29
2014-10-28 09:46:26+00:00		30
2014-10-28 09:58:27+00:00		31
2014-10-28 09:58:27+00:00		32
2014-10-28 11:38:26+00:00		33
2014-10-28 11:50:27+00:00		34
2014-10-28 13:09:27+00:00		35
2014-10-28 17:50:26+00:00		36
2014-10-28 17:54:26+00:00		37
2014-10-29 05:50:27+00:00		38
2014-10-29 08:34:27+00:00		39
2014-10-29 09:01:27+00:00		40
2014-10-29 09:03:26+00:00		41
2014-10-29 12:25:26+00:00		42
2014-10-29 14:42:26+00:00		43
2014-10-29 15:55:27+00:00		44
2014-10-29 22:39:27+00:00		45
2014-10-30 01:37:27+00:00		46
2014-10-30 01:47:26+00:00		47
2014-10-30 01:49:27+00:00		48
2014-10-30 01:51:26+00:00		49
2014-10-30 02:12:27+00:00		50
2014-10-30 02:16:27+00:00		51
2014-10-30 02:21:27+00:00		52
2014-10-30 02:29:27+00:00		53
2014-10-30 02:44:29+00:00		54
2014-10-30 02:48:27+00:00		55
2014-10-30 02:54:27+00:00		56
2014-10-30 02:56:26+00:00		57
2014-10-30 07:20:26+00:00		58
2014-10-30 07:30:26+00:00		59
2014-10-30 09:41:27+00:00		60
2014-10-30 17:08:27+00:00		61
2014-10-30 19:47:27+00:00		62
2014-10-30 22:41:27+00:00		63
2014-10-31 01:44:27+00:00		64
2014-10-31 02:14:26+00:00		65
2014-10-31 02:25:26+00:00		66
2014-10-31 04:02:26+00:00		67
2014-10-31 16:37:27+00:00		68
2014-10-31 17:58:27+00:00		69
2014-10-31 23:22:27+00:00		70
2014-11-01 03:23:28+00:00		71
2014-11-01 11:39:28+00:00		72
2014-11-01 12:07:26+00:00		73
2014-11-01 22:51:26+00:00		74
2014-11-02 00:35:26+00:00		75
2014-11-02 00:50:26+00:00		76
2014-11-02 00:55:26+00:00		77
2014-11-02 15:55:27+00:00		78
2014-11-02 16:08:26+00:00		79
2014-11-02 16:21:27+00:00		80
2014-11-02 20:47:27+00:00		81
2014-11-02 20:58:27+00:00		82
2014-11-03 00:50:26+00:00		83
2014-11-03 01:55:27+00:00		84
2014-11-03 09:29:27+00:00		85
2014-11-03 09:40:27+00:00		86
2014-11-03 10:40:26+00:00		87
2014-11-03 10:56:26+00:00		88
2014-11-03 11:03:27+00:00		89
2014-11-03 11:22:26+00:00		90
2014-11-03 11:23:26+00:00		91
2014-11-03 11:23:27+00:00		92
2014-11-03 11:45:26+00:00		93
2014-11-03 11:51:27+00:00		94
2014-11-03 11:52:27+00:00		95
2014-11-03 11:54:26+00:00		96
2014-11-03 12:03:26+00:00		97
2014-11-03 12:04:26+00:00		98
2014-11-03 12:06:27+00:00		99
2014-11-03 12:07:27+00:00		100
2014-11-03 12:09:26+00:00		101
2014-11-03 12:09:27+00:00		102
2014-11-03 12:10:26+00:00		103
2014-11-03 12:11:27+00:00		104
2014-11-03 12:12:27+00:00		105
2014-11-03 12:13:26+00:00		106
2014-11-03 12:14:26+00:00		107
2014-11-03 12:14:27+00:00		108
2014-11-03 12:16:27+00:00		109
2014-11-03 12:16:27+00:00		110
2014-11-03 12:20:27+00:00		111
2014-11-03 12:34:26+00:00		112
2014-11-03 12:46:27+00:00		113
2014-11-03 12:50:26+00:00		114
2014-11-03 12:51:27+00:00		115
2014-11-03 12:53:27+00:00		116
2014-11-03 12:54:26+00:00		117
2014-11-03 12:54:26+00:00		118
2014-11-03 12:54:27+00:00		119
2014-11-03 12:55:26+00:00		120
2014-11-03 12:55:27+00:00		121
2014-11-03 12:56:27+00:00		122
2014-11-03 12:59:26+00:00		123
2014-11-03 12:59:26+00:00		124
2014-11-03 13:00:26+00:00		125
2014-11-03 13:00:27+00:00		126
2014-11-03 13:01:27+00:00		127
2014-11-03 13:02:27+00:00		128
2014-11-03 13:06:27+00:00		129
2014-11-03 13:09:27+00:00		130
2014-11-03 13:10:26+00:00		131
2014-11-03 13:17:27+00:00		132
2014-11-03 13:18:27+00:00		133
2014-11-03 13:22:26+00:00		134
2014-11-03 13:22:27+00:00		135
2014-11-03 13:23:27+00:00		136
2014-11-03 13:23:27+00:00		137
2014-11-03 13:23:27+00:00		138
2014-11-03 13:24:27+00:00		139
2014-11-03 13:25:26+00:00		140
2014-11-03 13:25:26+00:00		141
2014-11-03 13:30:27+00:00		142
2014-11-03 13:31:27+00:00		143
2014-11-03 13:32:26+00:00		144
2014-11-03 13:32:27+00:00		145
2014-11-03 13:34:27+00:00		146
2014-11-03 13:34:27+00:00		147
2014-11-03 13:45:27+00:00		148
2014-11-03 13:48:27+00:00		149
2014-11-03 13:51:26+00:00		150
2014-11-03 13:54:27+00:00		151
2014-11-03 13:56:26+00:00		152
2014-11-03 14:03:26+00:00		153
2014-11-03 14:09:27+00:00		154
2014-11-03 14:10:27+00:00		155
2014-11-03 14:11:27+00:00		156
2014-11-03 14:13:26+00:00		157
2014-11-03 14:15:27+00:00		158
2014-11-03 14:15:27+00:00		159
2014-11-03 14:21:27+00:00		160
2014-11-03 14:30:27+00:00		161
2014-11-03 14:30:27+00:00		162
2014-11-03 14:33:26+00:00		163
2014-11-03 14:34:26+00:00		164
2014-11-03 14:37:27+00:00		165
2014-11-03 14:45:27+00:00		166
2014-11-03 14:48:26+00:00		167
2014-11-03 15:00:26+00:00		168
2014-11-03 15:03:27+00:00		169
2014-11-03 15:03:27+00:00		170
2014-11-03 15:04:26+00:00		171
2014-11-03 15:09:26+00:00		172
2014-11-03 15:32:27+00:00		173
2014-11-03 15:39:27+00:00		174
2014-11-03 15:46:27+00:00		175
2014-11-03 15:55:27+00:00		176
2014-11-03 16:58:27+00:00		177
2014-11-03 17:02:27+00:00		178
2014-11-03 17:19:27+00:00		179
2014-11-03 17:50:27+00:00		180
2014-11-03 17:58:26+00:00		181
2014-11-03 18:27:27+00:00		182
2014-11-03 19:05:26+00:00		183
2014-11-03 19:19:27+00:00		184
2014-11-03 19:34:26+00:00		185
2014-11-03 20:43:27+00:00		186
2014-11-03 20:44:27+00:00		187
2014-11-03 21:02:26+00:00		188
2014-11-03 21:06:26+00:00		189
2014-11-03 21:24:27+00:00		190
2014-11-03 21:33:27+00:00		191
2014-11-03 21:42:26+00:00		192
2014-11-03 22:06:26+00:00		193
2014-11-03 22:12:26+00:00		194
2014-11-03 22:32:27+00:00		195
2014-11-03 22:42:26+00:00		196
2014-11-03 23:04:26+00:00		197
2014-11-03 23:06:27+00:00		198
2014-11-04 00:22:26+00:00		199
2014-11-04 02:38:28+00:00		200
2014-11-04 09:34:27+00:00		201
2014-11-04 09:53:27+00:00		202
2014-11-04 10:00:27+00:00		203
2014-11-04 10:16:27+00:00		204
2014-11-04 10:42:26+00:00		205
2014-11-04 10:43:27+00:00		206
2014-11-04 10:49:27+00:00		207
2014-11-04 10:50:27+00:00		208
2014-11-04 10:53:27+00:00		209
2014-11-04 11:00:27+00:00		210
2014-11-04 11:45:27+00:00		211
2014-11-04 11:56:27+00:00		212
2014-11-04 12:01:27+00:00		213
2014-11-04 12:57:27+00:00		214
2014-11-04 13:00:26+00:00		215
2014-11-04 13:11:26+00:00		216
2014-11-04 13:13:27+00:00		217
2014-11-04 13:44:27+00:00		218
2014-11-04 16:25:26+00:00		219
2014-11-04 17:49:27+00:00		220
2014-11-04 17:51:26+00:00		221
2014-11-04 19:55:27+00:00		222
2014-11-04 20:06:27+00:00		223
2014-11-04 21:33:27+00:00		224
2014-11-04 21:46:27+00:00		225
2014-11-04 21:57:27+00:00		226
2014-11-04 22:11:26+00:00		227
2014-11-04 22:17:27+00:00		228
2014-11-04 22:22:27+00:00		229
2014-11-04 22:46:27+00:00		230
2014-11-04 22:58:27+00:00		231
2014-11-04 23:27:27+00:00		232
2014-11-04 23:36:26+00:00		233
2014-11-04 23:51:26+00:00		234
2014-11-04 23:56:26+00:00		235
2014-11-05 00:47:27+00:00		236
2014-11-05 11:24:27+00:00		237
2014-11-05 12:01:26+00:00		238
2014-11-05 12:02:27+00:00		239
2014-11-05 12:06:26+00:00		240
2014-11-05 12:22:26+00:00		241
2014-11-05 12:33:27+00:00		242
2014-11-05 13:14:27+00:00		243
2014-11-05 13:24:27+00:00		244
2014-11-05 13:34:27+00:00		245
2014-11-05 14:05:27+00:00		246
2014-11-05 14:15:26+00:00		247
2014-11-05 14:37:26+00:00		248
2014-11-05 15:07:26+00:00		249
2014-11-05 15:48:26+00:00		250
2014-11-05 15:58:26+00:00		251
2014-11-05 16:02:26+00:00		252
2014-11-05 16:03:26+00:00		253
2014-11-05 16:05:27+00:00		254
2014-11-05 16:19:27+00:00		255
2014-11-05 16:23:26+00:00		256
2014-11-05 16:54:26+00:00		257
2014-11-05 18:15:26+00:00		258
2014-11-05 18:17:27+00:00		259
2014-11-05 21:30:27+00:00		260
2014-11-05 21:39:27+00:00		261
2014-11-05 22:16:27+00:00		262
2014-11-05 22:53:26+00:00		263
2014-11-05 23:30:26+00:00		264
2014-11-06 00:30:26+00:00		265
2014-11-06 00:38:27+00:00		266
2014-11-06 10:11:26+00:00		267
2014-11-06 10:16:27+00:00		268
2014-11-06 11:01:26+00:00		269
2014-11-06 11:57:27+00:00		270
2014-11-06 12:11:26+00:00		271
2014-11-06 12:12:26+00:00		272
2014-11-06 12:18:26+00:00		273
2014-11-06 12:54:26+00:00		274
2014-11-06 14:39:26+00:00		275
2014-11-06 15:11:26+00:00		276
2014-11-06 15:45:26+00:00		277
2014-11-06 16:26:26+00:00		278
2014-11-06 17:03:26+00:00		279
2014-11-06 17:10:27+00:00		280
2014-11-06 17:10:27+00:00		281
2014-11-06 17:26:27+00:00		282
2014-11-06 17:32:26+00:00		283
2014-11-06 17:34:27+00:00		284
2014-11-06 17:39:27+00:00		285
2014-11-06 17:46:27+00:00		286
2014-11-06 17:48:26+00:00		287
2014-11-06 17:49:26+00:00		288
2014-11-06 17:52:27+00:00		289
2014-11-06 18:00:27+00:00		290
2014-11-06 18:06:27+00:00		291
2014-11-06 18:14:26+00:00		292
2014-11-06 18:19:26+00:00		293
2014-11-06 18:22:27+00:00		294
2014-11-06 18:55:26+00:00		295
2014-11-06 18:56:26+00:00		296
2014-11-06 18:59:27+00:00		297
2014-11-06 19:04:27+00:00		298
2014-11-06 19:25:26+00:00		299
2014-11-06 19:26:26+00:00		300
2014-11-06 19:40:27+00:00		301
2014-11-06 19:43:27+00:00		302
2014-11-06 19:46:26+00:00		303
2014-11-06 20:04:27+00:00		304
2014-11-06 20:05:27+00:00		305
2014-11-06 20:25:27+00:00		306
2014-11-06 20:30:27+00:00		307
2014-11-06 20:37:26+00:00		308
2014-11-06 20:43:26+00:00		309
2014-11-06 21:02:26+00:00		310
2014-11-06 21:12:26+00:00		311
2014-11-06 21:13:27+00:00		312
2014-11-06 21:19:27+00:00		313
2014-11-06 21:24:27+00:00		314
2014-11-06 21:24:27+00:00		315
2014-11-06 21:31:26+00:00		316
2014-11-06 21:37:26+00:00		317
2014-11-06 21:38:27+00:00		318
2014-11-06 21:42:26+00:00		319
2014-11-06 21:42:27+00:00		320
2014-11-06 21:48:27+00:00		321
2014-11-06 22:03:27+00:00		322
2014-11-06 22:03:27+00:00		323
2014-11-06 22:04:27+00:00		324
2014-11-06 22:06:26+00:00		325
2014-11-06 22:11:26+00:00		326
2014-11-06 22:46:26+00:00		327
2014-11-06 22:54:27+00:00		328
2014-11-06 22:56:26+00:00		329
2014-11-06 22:58:27+00:00		330
2014-11-06 23:01:26+00:00		331
2014-11-06 23:01:27+00:00		332
2014-11-06 23:01:27+00:00		333
2014-11-06 23:03:27+00:00		334
2014-11-06 23:06:26+00:00		335
2014-11-06 23:20:27+00:00		336
2014-11-06 23:21:26+00:00		337
2014-11-06 23:39:27+00:00		338
2014-11-06 23:42:27+00:00		339
2014-11-06 23:44:27+00:00		340
2014-11-06 23:45:26+00:00		341
2014-11-06 23:47:27+00:00		342
2014-11-06 23:50:26+00:00		343
2014-11-06 23:54:27+00:00		344
2014-11-06 23:59:26+00:00		345
2014-11-07 00:04:26+00:00		346
2014-11-07 00:08:27+00:00		347
2014-11-07 00:10:26+00:00		348
2014-11-07 00:17:27+00:00		349
2014-11-07 00:18:27+00:00		350
2014-11-07 00:23:27+00:00		351
2014-11-07 00:30:26+00:00		352
2014-11-07 00:39:26+00:00		353
2014-11-07 00:58:27+00:00		354
2014-11-07 01:12:27+00:00		355
2014-11-07 01:16:27+00:00		356
2014-11-07 01:48:26+00:00		357
2014-11-07 01:57:27+00:00		358
2014-11-07 02:01:27+00:00		359
2014-11-07 02:02:27+00:00		360
2014-11-07 02:06:27+00:00		361
2014-11-07 02:30:27+00:00		362
2014-11-07 02:49:28+00:00		363
2014-11-07 03:01:28+00:00		364
2014-11-07 03:30:26+00:00		365
2014-11-07 09:40:27+00:00		366
2014-11-07 10:16:27+00:00		367
2014-11-07 10:19:27+00:00		368
2014-11-07 10:47:26+00:00		369
2014-11-07 10:47:26+00:00		370
2014-11-07 10:48:26+00:00		371
2014-11-07 10:49:26+00:00		372
2014-11-07 10:50:27+00:00		373
2014-11-07 10:51:27+00:00		374
2014-11-07 11:01:26+00:00		375
2014-11-07 11:06:26+00:00		376
2014-11-07 11:07:26+00:00		377
2014-11-07 11:13:27+00:00		378
2014-11-07 11:14:27+00:00		379
2014-11-07 11:16:26+00:00		380
2014-11-07 11:21:26+00:00		381
2014-11-07 11:22:26+00:00		382
2014-11-07 11:23:26+00:00		383
2014-11-07 11:24:27+00:00		384
2014-11-07 11:29:27+00:00		385
2014-11-07 11:36:26+00:00		386
2014-11-07 11:40:26+00:00		387
2014-11-07 11:46:26+00:00		388
2014-11-07 11:48:27+00:00		389
2014-11-07 11:56:26+00:00		390
2014-11-07 12:11:26+00:00		391
2014-11-07 12:14:27+00:00		392
2014-11-07 12:16:26+00:00		393
2014-11-07 12:18:27+00:00		394
2014-11-07 12:25:26+00:00		395
2014-11-07 12:28:27+00:00		396
2014-11-07 12:37:27+00:00		397
2014-11-07 12:39:27+00:00		398
2014-11-07 12:40:26+00:00		399
2014-11-07 12:40:26+00:00		400
2014-11-07 12:41:26+00:00		401
2014-11-07 12:41:27+00:00		402
2014-11-07 12:41:27+00:00		403
2014-11-07 12:45:26+00:00		404
2014-11-07 12:46:26+00:00		405
2014-11-07 12:52:27+00:00		406
2014-11-07 12:59:26+00:00		407
2014-11-07 13:02:26+00:00		408
2014-11-07 13:07:26+00:00		409
2014-11-07 13:10:27+00:00		410
2014-11-07 13:16:27+00:00		411
2014-11-07 13:35:27+00:00		412
2014-11-07 13:44:27+00:00		413
2014-11-07 13:47:26+00:00		414
2014-11-07 13:55:27+00:00		415
2014-11-07 13:59:27+00:00		416
2014-11-07 14:00:27+00:00		417
2014-11-07 14:07:26+00:00		418
2014-11-07 14:10:27+00:00		419
2014-11-07 14:13:27+00:00		420
2014-11-07 14:14:27+00:00		421
2014-11-07 14:14:27+00:00		422
2014-11-07 14:15:27+00:00		423
2014-11-07 14:26:26+00:00		424
2014-11-07 14:28:27+00:00		425
2014-11-07 14:32:26+00:00		426
2014-11-07 14:32:27+00:00		427
2014-11-07 14:35:27+00:00		428
2014-11-07 14:38:27+00:00		429
2014-11-07 14:40:26+00:00		430
2014-11-07 14:43:27+00:00		431
2014-11-07 14:47:26+00:00		432
2014-11-07 14:51:26+00:00		433
2014-11-07 14:57:27+00:00		434
2014-11-07 14:59:26+00:00		435
2014-11-07 15:00:26+00:00		436
2014-11-07 15:10:26+00:00		437
2014-11-07 15:13:26+00:00		438
2014-11-07 15:13:27+00:00		439
2014-11-07 15:16:27+00:00		440
2014-11-07 15:17:27+00:00		441
2014-11-07 15:21:27+00:00		442
2014-11-07 15:22:27+00:00		443
2014-11-07 15:25:27+00:00		444
2014-11-07 15:25:27+00:00		445
2014-11-07 15:27:27+00:00		446
2014-11-07 15:31:27+00:00		447
2014-11-07 15:37:27+00:00		448
2014-11-07 15:38:26+00:00		449
2014-11-07 15:43:26+00:00		450
2014-11-07 15:45:27+00:00		451
2014-11-07 15:45:27+00:00		452
2014-11-07 15:46:27+00:00		453
2014-11-07 15:49:27+00:00		454
2014-11-07 15:51:27+00:00		455
2014-11-07 15:53:26+00:00		456
2014-11-07 15:53:27+00:00		457
2014-11-07 15:53:27+00:00		458
2014-11-07 15:55:27+00:00		459
2014-11-07 15:56:27+00:00		460
2014-11-07 15:56:27+00:00		461
2014-11-07 16:00:27+00:00		462
2014-11-07 18:08:26+00:00		463
2014-11-07 18:18:26+00:00		464
2014-11-07 18:22:27+00:00		465
2014-11-07 19:14:27+00:00		466
2014-11-08 21:21:27+00:00		467
2014-11-09 19:54:26+00:00		468
2014-11-10 03:30:28+00:00		469
2014-11-10 12:44:27+00:00		470
2014-11-10 12:59:27+00:00		471
2014-11-10 13:01:26+00:00		472
2014-11-10 14:51:26+00:00		473
2014-11-12 15:43:26+00:00		474
2014-11-12 16:06:27+00:00		475
2014-11-13 15:36:27+00:00		476
2014-11-14 15:12:27+00:00		477
2014-11-23 21:55:26+00:00		478
2014-12-15 17:49:27+00:00		479
2014-12-17 11:26:27+00:00		480
2014-12-17 11:37:27+00:00		481
2014-12-17 12:00:27+00:00		482
2014-12-19 02:04:26+00:00		483
2014-12-19 02:21:26+00:00		484
2014-12-19 11:47:26+00:00		485
2014-12-20 18:59:27+00:00		486
2014-12-21 19:30:27+00:00		487
2014-12-23 20:51:26+00:00		488
2014-12-23 21:10:27+00:00		489
2014-12-23 21:18:26+00:00		490
2014-12-23 21:22:26+00:00		491
2014-12-23 21:28:26+00:00		492
2014-12-23 21:34:27+00:00		493
2014-12-23 21:47:27+00:00		494
2014-12-23 21:53:26+00:00		495
2014-12-23 21:55:26+00:00		496
2014-12-24 10:25:27+00:00		497
2014-12-24 16:40:27+00:00		498
2014-12-24 16:52:27+00:00		499
2014-12-26 21:56:26+00:00		500
2014-12-27 15:56:27+00:00		501
2014-12-30 13:38:27+00:00		502
2014-12-31 03:25:29+00:00		503
2015-01-01 18:59:26+00:00		504
2015-01-01 19:03:27+00:00		505
2015-01-01 21:37:27+00:00		506
2015-01-01 21:41:27+00:00		507
2015-01-01 22:14:27+00:00		508
2015-01-02 18:24:27+00:00		509
2015-01-02 18:51:26+00:00		510
2015-01-02 18:54:27+00:00		511
2015-01-02 19:00:27+00:00		512
2015-01-04 20:50:27+00:00		513
2015-01-09 12:12:26+00:00		514
2015-01-10 10:19:27+00:00		515
2015-01-10 11:44:27+00:00		516
2015-01-10 13:10:26+00:00		517
2015-01-10 13:35:26+00:00		518
2015-01-10 13:58:27+00:00		519
2015-01-10 14:58:27+00:00		520
2015-01-10 16:15:27+00:00		521
2015-01-10 16:53:26+00:00		522
2015-01-10 16:58:26+00:00		523
2015-01-10 17:10:27+00:00		524
2015-01-10 17:14:26+00:00		525
2015-01-10 17:17:26+00:00		526
2015-01-10 21:55:27+00:00		527
2015-01-10 22:30:27+00:00		528
2015-01-10 23:20:27+00:00		529
2015-01-11 10:52:26+00:00		530
2015-01-11 11:45:27+00:00		531
2015-01-11 12:05:26+00:00		532
2015-01-11 12:38:27+00:00		533
2015-01-11 12:48:27+00:00		534
2015-01-11 12:59:27+00:00		535



Assignment: lab5
2014-10-30 02:30:26+00:00		1
2014-10-30 03:00:27+00:00		2
2014-10-31 13:28:27+00:00		3
2014-10-31 14:02:26+00:00		4
2014-10-31 16:10:27+00:00		5
2014-10-31 20:35:27+00:00		6
2014-11-03 04:10:28+00:00		7
2014-11-03 04:54:26+00:00		8
2014-11-03 11:54:27+00:00		9
2014-11-03 11:55:27+00:00		10
2014-11-03 12:36:27+00:00		11
2014-11-03 12:44:26+00:00		12
2014-11-03 14:10:27+00:00		13
2014-11-03 18:32:27+00:00		14
2014-11-03 23:46:26+00:00		15
2014-11-04 05:55:26+00:00		16
2014-11-04 07:00:27+00:00		17
2014-11-04 09:55:27+00:00		18
2014-11-04 10:01:27+00:00		19
2014-11-04 10:51:26+00:00		20
2014-11-04 11:03:27+00:00		21
2014-11-04 11:08:26+00:00		22
2014-11-04 11:10:27+00:00		23
2014-11-04 12:04:27+00:00		24
2014-11-04 12:06:26+00:00		25
2014-11-04 13:34:27+00:00		26
2014-11-04 16:27:27+00:00		27
2014-11-04 17:13:27+00:00		28
2014-11-04 22:12:27+00:00		29
2014-11-05 04:09:28+00:00		30
2014-11-05 09:53:27+00:00		31
2014-11-05 13:44:27+00:00		32
2014-11-05 13:51:26+00:00		33
2014-11-05 14:10:27+00:00		34
2014-11-05 14:22:27+00:00		35
2014-11-05 14:56:26+00:00		36
2014-11-05 14:59:27+00:00		37
2014-11-05 15:58:27+00:00		38
2014-11-05 16:09:27+00:00		39
2014-11-05 18:52:27+00:00		40
2014-11-05 20:41:27+00:00		41
2014-11-06 00:19:27+00:00		42
2014-11-06 04:12:27+00:00		43
2014-11-06 08:39:26+00:00		44
2014-11-06 13:17:26+00:00		45
2014-11-06 13:20:27+00:00		46
2014-11-06 14:56:26+00:00		47
2014-11-06 14:57:27+00:00		48
2014-11-06 15:00:26+00:00		49
2014-11-06 15:27:27+00:00		50
2014-11-06 16:12:26+00:00		51
2014-11-06 17:04:27+00:00		52
2014-11-06 19:25:26+00:00		53
2014-11-06 19:32:26+00:00		54
2014-11-06 20:05:27+00:00		55
2014-11-06 20:25:27+00:00		56
2014-11-07 02:30:27+00:00		57
2014-11-07 03:01:28+00:00		58
2014-11-07 03:18:27+00:00		59
2014-11-07 05:16:27+00:00		60
2014-11-07 06:05:26+00:00		61
2014-11-07 10:09:27+00:00		62
2014-11-07 13:51:26+00:00		63
2014-11-07 14:08:27+00:00		64
2014-11-07 17:38:27+00:00		65
2014-11-07 18:07:27+00:00		66
2014-11-07 18:56:27+00:00		67
2014-11-07 20:05:26+00:00		68
2014-11-07 21:33:27+00:00		69
2014-11-07 22:33:26+00:00		70
2014-11-08 00:22:27+00:00		71
2014-11-08 02:02:26+00:00		72
2014-11-08 13:52:27+00:00		73
2014-11-08 14:25:26+00:00		74
2014-11-08 14:36:27+00:00		75
2014-11-08 14:46:27+00:00		76
2014-11-08 18:41:26+00:00		77
2014-11-09 10:22:27+00:00		78
2014-11-09 16:09:26+00:00		79
2014-11-09 18:57:27+00:00		80
2014-11-09 21:27:26+00:00		81
2014-11-09 21:41:26+00:00		82
2014-11-09 23:01:27+00:00		83
2014-11-09 23:57:26+00:00		84
2014-11-10 00:35:27+00:00		85
2014-11-10 00:52:26+00:00		86
2014-11-10 01:19:27+00:00		87
2014-11-10 05:59:26+00:00		88
2014-11-10 11:03:27+00:00		89
2014-11-10 11:03:27+00:00		90
2014-11-10 11:16:27+00:00		91
2014-11-10 11:26:27+00:00		92
2014-11-10 11:27:27+00:00		93
2014-11-10 11:27:27+00:00		94
2014-11-10 11:29:26+00:00		95
2014-11-10 11:34:26+00:00		96
2014-11-10 11:35:26+00:00		97
2014-11-10 11:36:27+00:00		98
2014-11-10 11:38:27+00:00		99
2014-11-10 11:39:26+00:00		100
2014-11-10 11:41:27+00:00		101
2014-11-10 11:45:26+00:00		102
2014-11-10 11:45:27+00:00		103
2014-11-10 11:45:27+00:00		104
2014-11-10 11:49:26+00:00		105
2014-11-10 11:50:27+00:00		106
2014-11-10 11:50:27+00:00		107
2014-11-10 11:50:27+00:00		108
2014-11-10 11:51:27+00:00		109
2014-11-10 11:52:27+00:00		110
2014-11-10 11:53:26+00:00		111
2014-11-10 11:54:26+00:00		112
2014-11-10 11:54:27+00:00		113
2014-11-10 11:57:27+00:00		114
2014-11-10 11:57:28+00:00		115
2014-11-10 11:58:27+00:00		116
2014-11-10 11:59:27+00:00		117
2014-11-10 11:59:27+00:00		118
2014-11-10 11:59:28+00:00		119
2014-11-10 11:59:28+00:00		120
2014-11-10 11:59:28+00:00		121
2014-11-10 12:00:27+00:00		122
2014-11-10 12:00:27+00:00		123
2014-11-10 12:00:28+00:00		124
2014-11-10 12:01:27+00:00		125
2014-11-10 12:02:26+00:00		126
2014-11-10 12:04:27+00:00		127
2014-11-10 12:04:27+00:00		128
2014-11-10 12:07:26+00:00		129
2014-11-10 12:07:26+00:00		130
2014-11-10 12:08:27+00:00		131
2014-11-10 12:09:26+00:00		132
2014-11-10 12:11:27+00:00		133
2014-11-10 12:14:27+00:00		134
2014-11-10 12:15:27+00:00		135
2014-11-10 12:15:27+00:00		136
2014-11-10 12:16:27+00:00		137
2014-11-10 12:22:26+00:00		138
2014-11-10 12:22:26+00:00		139
2014-11-10 12:29:27+00:00		140
2014-11-10 12:36:26+00:00		141
2014-11-10 12:39:27+00:00		142
2014-11-10 12:40:27+00:00		143
2014-11-10 12:44:27+00:00		144
2014-11-10 12:46:27+00:00		145
2014-11-10 12:46:27+00:00		146
2014-11-10 12:48:27+00:00		147
2014-11-10 12:48:27+00:00		148
2014-11-10 12:49:27+00:00		149
2014-11-10 12:49:27+00:00		150
2014-11-10 12:49:28+00:00		151
2014-11-10 12:52:27+00:00		152
2014-11-10 12:55:26+00:00		153
2014-11-10 12:55:26+00:00		154
2014-11-10 12:55:27+00:00		155
2014-11-10 12:56:27+00:00		156
2014-11-10 12:58:27+00:00		157
2014-11-10 12:59:27+00:00		158
2014-11-10 12:59:28+00:00		159
2014-11-10 13:00:26+00:00		160
2014-11-10 13:00:27+00:00		161
2014-11-10 13:01:27+00:00		162
2014-11-10 13:01:27+00:00		163
2014-11-10 13:01:27+00:00		164
2014-11-10 13:04:26+00:00		165
2014-11-10 13:05:26+00:00		166
2014-11-10 13:05:27+00:00		167
2014-11-10 13:06:27+00:00		168
2014-11-10 13:07:27+00:00		169
2014-11-10 13:08:27+00:00		170
2014-11-10 13:09:26+00:00		171
2014-11-10 13:12:27+00:00		172
2014-11-10 13:14:26+00:00		173
2014-11-10 13:16:27+00:00		174
2014-11-10 13:18:27+00:00		175
2014-11-10 13:20:27+00:00		176
2014-11-10 13:20:27+00:00		177
2014-11-10 13:22:27+00:00		178
2014-11-10 13:23:27+00:00		179
2014-11-10 13:26:27+00:00		180
2014-11-10 13:34:26+00:00		181
2014-11-10 13:36:27+00:00		182
2014-11-10 13:38:26+00:00		183
2014-11-10 13:38:26+00:00		184
2014-11-10 13:39:26+00:00		185
2014-11-10 13:43:26+00:00		186
2014-11-10 13:46:27+00:00		187
2014-11-10 13:51:27+00:00		188
2014-11-10 13:54:26+00:00		189
2014-11-10 14:04:27+00:00		190
2014-11-10 14:11:27+00:00		191
2014-11-10 14:19:27+00:00		192
2014-11-10 14:20:27+00:00		193
2014-11-10 14:21:26+00:00		194
2014-11-10 14:30:27+00:00		195
2014-11-10 14:36:26+00:00		196
2014-11-10 14:55:26+00:00		197
2014-11-10 14:56:26+00:00		198
2014-11-10 15:12:27+00:00		199
2014-11-10 15:40:26+00:00		200
2014-11-10 15:45:27+00:00		201
2014-11-10 15:56:27+00:00		202
2014-11-10 16:13:27+00:00		203
2014-11-10 16:49:27+00:00		204
2014-11-10 16:55:26+00:00		205
2014-11-10 16:55:27+00:00		206
2014-11-10 16:55:27+00:00		207
2014-11-10 17:38:26+00:00		208
2014-11-10 17:53:26+00:00		209
2014-11-10 18:09:27+00:00		210
2014-11-10 18:11:26+00:00		211
2014-11-10 18:26:27+00:00		212
2014-11-10 19:19:27+00:00		213
2014-11-10 19:54:27+00:00		214
2014-11-10 20:16:27+00:00		215
2014-11-10 20:27:26+00:00		216
2014-11-10 20:37:26+00:00		217
2014-11-10 21:22:26+00:00		218
2014-11-10 21:33:27+00:00		219
2014-11-10 22:26:27+00:00		220
2014-11-10 22:35:26+00:00		221
2014-11-10 22:42:27+00:00		222
2014-11-10 22:45:27+00:00		223
2014-11-10 22:48:26+00:00		224
2014-11-10 23:00:27+00:00		225
2014-11-10 23:43:27+00:00		226
2014-11-10 23:55:26+00:00		227
2014-11-11 00:10:27+00:00		228
2014-11-11 01:56:27+00:00		229
2014-11-11 07:41:27+00:00		230
2014-11-11 09:25:26+00:00		231
2014-11-11 10:24:27+00:00		232
2014-11-11 10:33:27+00:00		233
2014-11-11 10:52:27+00:00		234
2014-11-11 13:17:26+00:00		235
2014-11-11 13:51:27+00:00		236
2014-11-11 14:01:27+00:00		237
2014-11-11 15:05:26+00:00		238
2014-11-11 15:11:27+00:00		239
2014-11-11 15:30:27+00:00		240
2014-11-11 15:43:26+00:00		241
2014-11-11 15:45:27+00:00		242
2014-11-11 15:56:26+00:00		243
2014-11-11 16:23:27+00:00		244
2014-11-11 16:27:27+00:00		245
2014-11-11 16:46:27+00:00		246
2014-11-11 16:54:26+00:00		247
2014-11-11 17:06:27+00:00		248
2014-11-11 17:10:27+00:00		249
2014-11-11 17:25:27+00:00		250
2014-11-11 17:29:27+00:00		251
2014-11-11 18:35:27+00:00		252
2014-11-11 19:09:27+00:00		253
2014-11-11 20:33:26+00:00		254
2014-11-11 20:40:27+00:00		255
2014-11-11 21:18:26+00:00		256
2014-11-11 21:57:27+00:00		257
2014-11-11 22:10:26+00:00		258
2014-11-11 23:21:27+00:00		259
2014-11-12 02:46:26+00:00		260
2014-11-12 02:57:29+00:00		261
2014-11-12 03:25:27+00:00		262
2014-11-12 03:41:26+00:00		263
2014-11-12 03:47:27+00:00		264
2014-11-12 11:49:27+00:00		265
2014-11-12 12:03:27+00:00		266
2014-11-12 13:06:27+00:00		267
2014-11-12 14:18:27+00:00		268
2014-11-12 14:42:27+00:00		269
2014-11-12 15:01:27+00:00		270
2014-11-12 15:33:27+00:00		271
2014-11-12 15:40:26+00:00		272
2014-11-12 15:41:27+00:00		273
2014-11-12 15:49:26+00:00		274
2014-11-12 15:52:27+00:00		275
2014-11-12 15:57:26+00:00		276
2014-11-12 16:04:27+00:00		277
2014-11-12 16:05:27+00:00		278
2014-11-12 16:24:27+00:00		279
2014-11-12 16:57:26+00:00		280
2014-11-12 17:08:26+00:00		281
2014-11-12 17:11:26+00:00		282
2014-11-12 17:12:26+00:00		283
2014-11-12 17:15:27+00:00		284
2014-11-12 17:17:26+00:00		285
2014-11-12 17:26:26+00:00		286
2014-11-12 17:35:27+00:00		287
2014-11-12 18:38:27+00:00		288
2014-11-12 18:54:26+00:00		289
2014-11-12 19:01:27+00:00		290
2014-11-12 19:28:27+00:00		291
2014-11-12 19:42:27+00:00		292
2014-11-12 21:39:27+00:00		293
2014-11-12 23:07:26+00:00		294
2014-11-12 23:52:27+00:00		295
2014-11-13 01:19:27+00:00		296
2014-11-13 02:09:26+00:00		297
2014-11-13 02:18:26+00:00		298
2014-11-13 02:44:31+00:00		299
2014-11-13 03:00:27+00:00		300
2014-11-13 03:15:27+00:00		301
2014-11-13 10:33:27+00:00		302
2014-11-13 10:33:27+00:00		303
2014-11-13 11:01:26+00:00		304
2014-11-13 11:42:27+00:00		305
2014-11-13 12:27:27+00:00		306
2014-11-13 12:32:27+00:00		307
2014-11-13 13:48:26+00:00		308
2014-11-13 14:38:27+00:00		309
2014-11-13 15:18:27+00:00		310
2014-11-13 15:30:26+00:00		311
2014-11-13 15:35:27+00:00		312
2014-11-13 16:04:27+00:00		313
2014-11-13 16:21:26+00:00		314
2014-11-13 16:27:27+00:00		315
2014-11-13 16:32:27+00:00		316
2014-11-13 16:47:27+00:00		317
2014-11-13 16:50:27+00:00		318
2014-11-13 16:53:26+00:00		319
2014-11-13 16:57:26+00:00		320
2014-11-13 17:05:27+00:00		321
2014-11-13 17:07:26+00:00		322
2014-11-13 17:11:26+00:00		323
2014-11-13 17:28:27+00:00		324
2014-11-13 17:32:27+00:00		325
2014-11-13 17:41:27+00:00		326
2014-11-13 17:51:27+00:00		327
2014-11-13 18:15:26+00:00		328
2014-11-13 18:43:26+00:00		329
2014-11-13 19:02:26+00:00		330
2014-11-13 19:05:27+00:00		331
2014-11-13 19:11:26+00:00		332
2014-11-13 19:44:26+00:00		333
2014-11-13 19:45:27+00:00		334
2014-11-13 20:04:27+00:00		335
2014-11-13 20:06:26+00:00		336
2014-11-13 20:13:27+00:00		337
2014-11-13 20:23:27+00:00		338
2014-11-13 20:40:26+00:00		339
2014-11-13 20:41:27+00:00		340
2014-11-13 20:43:26+00:00		341
2014-11-13 21:02:26+00:00		342
2014-11-13 21:12:27+00:00		343
2014-11-13 21:28:26+00:00		344
2014-11-13 21:28:26+00:00		345
2014-11-13 21:33:26+00:00		346
2014-11-13 21:37:27+00:00		347
2014-11-13 21:48:26+00:00		348
2014-11-13 21:58:27+00:00		349
2014-11-13 22:15:26+00:00		350
2014-11-13 22:16:27+00:00		351
2014-11-13 22:38:26+00:00		352
2014-11-13 22:40:27+00:00		353
2014-11-13 22:51:26+00:00		354
2014-11-13 23:10:27+00:00		355
2014-11-13 23:12:27+00:00		356
2014-11-13 23:14:26+00:00		357
2014-11-13 23:19:27+00:00		358
2014-11-13 23:20:27+00:00		359
2014-11-13 23:36:26+00:00		360
2014-11-13 23:36:27+00:00		361
2014-11-13 23:43:27+00:00		362
2014-11-13 23:48:27+00:00		363
2014-11-14 00:22:27+00:00		364
2014-11-14 00:27:27+00:00		365
2014-11-14 00:31:27+00:00		366
2014-11-14 00:53:26+00:00		367
2014-11-14 00:59:27+00:00		368
2014-11-14 01:05:26+00:00		369
2014-11-14 01:14:26+00:00		370
2014-11-14 02:13:28+00:00		371
2014-11-14 02:38:27+00:00		372
2014-11-14 02:54:26+00:00		373
2014-11-14 03:14:27+00:00		374
2014-11-14 07:35:27+00:00		375
2014-11-14 09:46:26+00:00		376
2014-11-14 09:55:26+00:00		377
2014-11-14 10:20:27+00:00		378
2014-11-14 10:38:27+00:00		379
2014-11-14 10:49:26+00:00		380
2014-11-14 11:04:27+00:00		381
2014-11-14 11:18:26+00:00		382
2014-11-14 11:19:26+00:00		383
2014-11-14 11:21:27+00:00		384
2014-11-14 11:32:27+00:00		385
2014-11-14 11:35:27+00:00		386
2014-11-14 11:36:27+00:00		387
2014-11-14 11:39:26+00:00		388
2014-11-14 11:39:27+00:00		389
2014-11-14 11:45:27+00:00		390
2014-11-14 11:48:26+00:00		391
2014-11-14 12:00:26+00:00		392
2014-11-14 12:09:27+00:00		393
2014-11-14 12:10:27+00:00		394
2014-11-14 12:10:27+00:00		395
2014-11-14 12:12:27+00:00		396
2014-11-14 12:15:27+00:00		397
2014-11-14 12:17:26+00:00		398
2014-11-14 12:24:27+00:00		399
2014-11-14 12:31:26+00:00		400
2014-11-14 12:33:27+00:00		401
2014-11-14 12:36:26+00:00		402
2014-11-14 12:47:27+00:00		403
2014-11-14 13:02:26+00:00		404
2014-11-14 13:02:27+00:00		405
2014-11-14 13:03:27+00:00		406
2014-11-14 13:05:27+00:00		407
2014-11-14 13:08:27+00:00		408
2014-11-14 13:13:27+00:00		409
2014-11-14 13:17:27+00:00		410
2014-11-14 13:21:27+00:00		411
2014-11-14 14:03:26+00:00		412
2014-11-14 14:17:26+00:00		413
2014-11-14 14:19:27+00:00		414
2014-11-14 14:26:26+00:00		415
2014-11-14 14:27:27+00:00		416
2014-11-14 14:44:27+00:00		417
2014-11-14 15:02:27+00:00		418
2014-11-14 15:03:27+00:00		419
2014-11-14 15:06:27+00:00		420
2014-11-14 15:06:27+00:00		421
2014-11-14 15:12:27+00:00		422
2014-11-14 15:22:26+00:00		423
2014-11-14 15:24:27+00:00		424
2014-11-14 15:29:27+00:00		425
2014-11-14 15:31:26+00:00		426
2014-11-14 15:34:27+00:00		427
2014-11-14 15:41:26+00:00		428
2014-11-14 15:45:27+00:00		429
2014-11-14 15:45:27+00:00		430
2014-11-14 15:45:27+00:00		431
2014-11-14 15:47:27+00:00		432
2014-11-14 15:50:27+00:00		433
2014-11-14 15:51:27+00:00		434
2014-11-14 15:55:27+00:00		435
2014-11-14 15:57:26+00:00		436
2014-11-14 17:16:27+00:00		437
2014-11-14 17:42:27+00:00		438
2014-11-14 19:24:26+00:00		439
2014-11-14 20:56:27+00:00		440
2014-11-14 22:26:26+00:00		441
2014-11-17 11:40:27+00:00		442
2014-11-17 11:59:28+00:00		443
2014-11-18 19:52:27+00:00		444
2014-11-21 09:50:26+00:00		445
2014-11-21 15:55:27+00:00		446
2014-11-23 21:55:26+00:00		447
2014-12-15 15:58:27+00:00		448
2014-12-15 19:08:27+00:00		449
2014-12-15 19:51:26+00:00		450
2014-12-17 12:27:26+00:00		451
2014-12-19 02:22:27+00:00		452
2014-12-19 02:28:27+00:00		453
2014-12-19 11:31:27+00:00		454
2014-12-19 12:15:27+00:00		455
2014-12-20 21:11:26+00:00		456
2014-12-21 17:46:27+00:00		457
2014-12-21 17:57:27+00:00		458
2014-12-21 21:41:26+00:00		459
2014-12-24 13:47:27+00:00		460
2014-12-26 22:31:27+00:00		461
2014-12-27 16:33:27+00:00		462
2014-12-30 13:38:27+00:00		463
2015-01-01 02:53:26+00:00		464
2015-01-01 03:00:27+00:00		465
2015-01-02 19:23:27+00:00		466
2015-01-02 19:30:27+00:00		467
2015-01-02 21:51:26+00:00		468
2015-01-03 16:00:27+00:00		469
2015-01-09 12:20:27+00:00		470
2015-01-10 13:42:27+00:00		471
2015-01-10 15:11:26+00:00		472
2015-01-10 15:55:27+00:00		473
2015-01-10 16:15:26+00:00		474
2015-01-10 16:41:27+00:00		475
2015-01-10 17:03:27+00:00		476
2015-01-10 18:07:26+00:00		477
2015-01-11 13:35:26+00:00		478
2015-01-11 17:49:26+00:00		479
2015-01-11 21:47:26+00:00		480
2015-01-11 22:07:27+00:00		481
2015-01-12 07:36:27+00:00		482
2015-01-12 07:39:27+00:00		483



Assignment: lab6
2014-11-03 20:30:27+00:00		1
2014-11-08 22:32:26+00:00		2
2014-11-10 11:34:27+00:00		3
2014-11-10 11:34:27+00:00		4
2014-11-10 13:10:26+00:00		5
2014-11-10 13:37:27+00:00		6
2014-11-10 14:06:27+00:00		7
2014-11-10 15:02:27+00:00		8
2014-11-10 15:03:27+00:00		9
2014-11-10 17:38:26+00:00		10
2014-11-10 19:36:26+00:00		11
2014-11-10 19:59:27+00:00		12
2014-11-10 21:06:27+00:00		13
2014-11-10 23:31:26+00:00		14
2014-11-11 01:11:26+00:00		15
2014-11-11 08:17:26+00:00		16
2014-11-11 08:17:27+00:00		17
2014-11-11 08:20:27+00:00		18
2014-11-11 09:31:27+00:00		19
2014-11-11 13:27:26+00:00		20
2014-11-11 13:28:27+00:00		21
2014-11-11 13:35:26+00:00		22
2014-11-11 13:45:26+00:00		23
2014-11-11 14:03:26+00:00		24
2014-11-11 14:17:26+00:00		25
2014-11-11 14:30:27+00:00		26
2014-11-11 14:44:27+00:00		27
2014-11-11 14:55:26+00:00		28
2014-11-11 16:18:27+00:00		29
2014-11-11 18:32:27+00:00		30
2014-11-12 00:07:27+00:00		31
2014-11-12 03:08:27+00:00		32
2014-11-12 15:27:27+00:00		33
2014-11-12 16:06:27+00:00		34
2014-11-12 16:49:26+00:00		35
2014-11-12 17:56:27+00:00		36
2014-11-12 21:01:26+00:00		37
2014-11-12 22:56:27+00:00		38
2014-11-12 23:20:27+00:00		39
2014-11-13 00:37:27+00:00		40
2014-11-13 01:57:27+00:00		41
2014-11-13 02:05:26+00:00		42
2014-11-13 02:09:27+00:00		43
2014-11-13 02:17:26+00:00		44
2014-11-13 10:43:27+00:00		45
2014-11-13 12:01:27+00:00		46
2014-11-13 12:36:27+00:00		47
2014-11-13 12:49:26+00:00		48
2014-11-13 13:33:27+00:00		49
2014-11-13 15:39:26+00:00		50
2014-11-13 15:56:27+00:00		51
2014-11-13 17:43:26+00:00		52
2014-11-13 18:10:26+00:00		53
2014-11-13 18:30:26+00:00		54
2014-11-13 18:42:27+00:00		55
2014-11-13 18:52:26+00:00		56
2014-11-13 18:55:27+00:00		57
2014-11-13 18:57:26+00:00		58
2014-11-13 19:00:27+00:00		59
2014-11-13 23:04:26+00:00		60
2014-11-13 23:07:27+00:00		61
2014-11-14 02:34:28+00:00		62
2014-11-14 05:04:26+00:00		63
2014-11-14 05:06:27+00:00		64
2014-11-14 07:03:27+00:00		65
2014-11-14 07:05:26+00:00		66
2014-11-14 10:05:27+00:00		67
2014-11-14 10:09:27+00:00		68
2014-11-14 11:04:27+00:00		69
2014-11-14 14:45:27+00:00		70
2014-11-14 14:48:26+00:00		71
2014-11-14 16:13:27+00:00		72
2014-11-14 19:17:27+00:00		73
2014-11-14 20:50:26+00:00		74
2014-11-14 22:28:27+00:00		75
2014-11-15 12:36:26+00:00		76
2014-11-15 15:41:26+00:00		77
2014-11-15 15:56:27+00:00		78
2014-11-15 16:37:27+00:00		79
2014-11-15 16:46:27+00:00		80
2014-11-15 17:29:27+00:00		81
2014-11-15 17:46:27+00:00		82
2014-11-15 19:15:27+00:00		83
2014-11-15 21:31:27+00:00		84
2014-11-15 22:42:27+00:00		85
2014-11-16 00:04:26+00:00		86
2014-11-16 16:03:27+00:00		87
2014-11-16 17:04:26+00:00		88
2014-11-16 22:35:26+00:00		89
2014-11-16 22:51:27+00:00		90
2014-11-16 23:09:27+00:00		91
2014-11-16 23:17:27+00:00		92
2014-11-17 00:43:26+00:00		93
2014-11-17 02:11:27+00:00		94
2014-11-17 08:50:26+00:00		95
2014-11-17 09:42:27+00:00		96
2014-11-17 10:36:27+00:00		97
2014-11-17 10:54:27+00:00		98
2014-11-17 10:55:26+00:00		99
2014-11-17 11:03:26+00:00		100
2014-11-17 11:08:26+00:00		101
2014-11-17 11:11:26+00:00		102
2014-11-17 11:12:26+00:00		103
2014-11-17 11:19:27+00:00		104
2014-11-17 11:21:26+00:00		105
2014-11-17 11:21:27+00:00		106
2014-11-17 11:25:26+00:00		107
2014-11-17 11:26:27+00:00		108
2014-11-17 11:26:27+00:00		109
2014-11-17 11:27:28+00:00		110
2014-11-17 11:28:27+00:00		111
2014-11-17 11:29:26+00:00		112
2014-11-17 11:31:27+00:00		113
2014-11-17 11:33:26+00:00		114
2014-11-17 11:33:27+00:00		115
2014-11-17 11:35:27+00:00		116
2014-11-17 11:40:27+00:00		117
2014-11-17 11:41:27+00:00		118
2014-11-17 11:41:27+00:00		119
2014-11-17 11:42:26+00:00		120
2014-11-17 11:42:26+00:00		121
2014-11-17 11:42:27+00:00		122
2014-11-17 11:43:27+00:00		123
2014-11-17 11:43:27+00:00		124
2014-11-17 11:45:27+00:00		125
2014-11-17 11:45:27+00:00		126
2014-11-17 11:46:26+00:00		127
2014-11-17 11:47:26+00:00		128
2014-11-17 11:47:27+00:00		129
2014-11-17 11:48:27+00:00		130
2014-11-17 11:48:27+00:00		131
2014-11-17 11:48:27+00:00		132
2014-11-17 11:49:27+00:00		133
2014-11-17 11:50:27+00:00		134
2014-11-17 11:51:26+00:00		135
2014-11-17 11:53:27+00:00		136
2014-11-17 11:54:27+00:00		137
2014-11-17 11:55:26+00:00		138
2014-11-17 11:55:27+00:00		139
2014-11-17 11:56:26+00:00		140
2014-11-17 11:57:27+00:00		141
2014-11-17 11:58:27+00:00		142
2014-11-17 11:58:28+00:00		143
2014-11-17 11:59:26+00:00		144
2014-11-17 11:59:26+00:00		145
2014-11-17 11:59:27+00:00		146
2014-11-17 11:59:27+00:00		147
2014-11-17 11:59:27+00:00		148
2014-11-17 12:00:26+00:00		149
2014-11-17 12:01:27+00:00		150
2014-11-17 12:03:27+00:00		151
2014-11-17 12:03:27+00:00		152
2014-11-17 12:04:26+00:00		153
2014-11-17 12:05:26+00:00		154
2014-11-17 12:05:27+00:00		155
2014-11-17 12:06:27+00:00		156
2014-11-17 12:07:27+00:00		157
2014-11-17 12:10:27+00:00		158
2014-11-17 12:11:27+00:00		159
2014-11-17 12:19:27+00:00		160
2014-11-17 12:20:27+00:00		161
2014-11-17 12:27:27+00:00		162
2014-11-17 12:28:27+00:00		163
2014-11-17 12:30:26+00:00		164
2014-11-17 12:31:27+00:00		165
2014-11-17 12:33:27+00:00		166
2014-11-17 12:37:27+00:00		167
2014-11-17 12:40:27+00:00		168
2014-11-17 12:40:27+00:00		169
2014-11-17 12:41:27+00:00		170
2014-11-17 12:49:26+00:00		171
2014-11-17 12:51:27+00:00		172
2014-11-17 12:53:26+00:00		173
2014-11-17 12:55:27+00:00		174
2014-11-17 12:55:27+00:00		175
2014-11-17 12:56:26+00:00		176
2014-11-17 12:57:27+00:00		177
2014-11-17 12:58:27+00:00		178
2014-11-17 12:58:27+00:00		179
2014-11-17 12:59:27+00:00		180
2014-11-17 13:00:26+00:00		181
2014-11-17 13:02:27+00:00		182
2014-11-17 13:10:27+00:00		183
2014-11-17 13:14:27+00:00		184
2014-11-17 13:14:27+00:00		185
2014-11-17 13:16:27+00:00		186
2014-11-17 13:20:27+00:00		187
2014-11-17 13:27:27+00:00		188
2014-11-17 13:28:27+00:00		189
2014-11-17 13:30:26+00:00		190
2014-11-17 13:31:27+00:00		191
2014-11-17 13:32:27+00:00		192
2014-11-17 13:33:27+00:00		193
2014-11-17 13:34:26+00:00		194
2014-11-17 13:36:27+00:00		195
2014-11-17 13:37:27+00:00		196
2014-11-17 13:38:27+00:00		197
2014-11-17 13:40:27+00:00		198
2014-11-17 13:42:26+00:00		199
2014-11-17 13:42:26+00:00		200
2014-11-17 13:42:27+00:00		201
2014-11-17 13:44:27+00:00		202
2014-11-17 13:45:27+00:00		203
2014-11-17 13:46:27+00:00		204
2014-11-17 13:48:27+00:00		205
2014-11-17 13:49:27+00:00		206
2014-11-17 13:50:27+00:00		207
2014-11-17 13:51:26+00:00		208
2014-11-17 14:07:27+00:00		209
2014-11-17 14:21:26+00:00		210
2014-11-17 14:23:27+00:00		211
2014-11-17 14:25:26+00:00		212
2014-11-17 14:30:26+00:00		213
2014-11-17 14:42:26+00:00		214
2014-11-17 14:50:27+00:00		215
2014-11-17 14:51:26+00:00		216
2014-11-17 14:56:26+00:00		217
2014-11-17 14:58:27+00:00		218
2014-11-17 15:48:26+00:00		219
2014-11-17 16:02:26+00:00		220
2014-11-17 16:25:27+00:00		221
2014-11-17 16:33:27+00:00		222
2014-11-17 18:01:27+00:00		223
2014-11-17 18:14:27+00:00		224
2014-11-17 18:14:27+00:00		225
2014-11-17 18:16:26+00:00		226
2014-11-17 18:27:27+00:00		227
2014-11-17 19:21:27+00:00		228
2014-11-17 19:32:26+00:00		229
2014-11-17 19:51:26+00:00		230
2014-11-17 20:14:27+00:00		231
2014-11-17 20:15:26+00:00		232
2014-11-17 20:16:27+00:00		233
2014-11-17 20:42:28+00:00		234
2014-11-17 21:21:27+00:00		235
2014-11-17 23:11:26+00:00		236
2014-11-17 23:34:27+00:00		237
2014-11-18 01:56:27+00:00		238
2014-11-18 09:27:27+00:00		239
2014-11-18 10:03:26+00:00		240
2014-11-18 10:09:27+00:00		241
2014-11-18 10:55:27+00:00		242
2014-11-18 11:44:27+00:00		243
2014-11-18 13:29:27+00:00		244
2014-11-18 13:51:27+00:00		245
2014-11-18 14:49:26+00:00		246
2014-11-18 15:12:27+00:00		247
2014-11-18 15:29:27+00:00		248
2014-11-18 16:02:27+00:00		249
2014-11-18 16:36:27+00:00		250
2014-11-18 16:48:26+00:00		251
2014-11-18 16:52:26+00:00		252
2014-11-18 16:57:26+00:00		253
2014-11-18 17:12:27+00:00		254
2014-11-18 18:12:26+00:00		255
2014-11-18 19:30:27+00:00		256
2014-11-18 19:33:26+00:00		257
2014-11-18 19:46:26+00:00		258
2014-11-18 20:09:27+00:00		259
2014-11-18 20:09:27+00:00		260
2014-11-18 20:35:27+00:00		261
2014-11-18 22:10:27+00:00		262
2014-11-18 23:28:26+00:00		263
2014-11-19 00:02:26+00:00		264
2014-11-19 08:42:27+00:00		265
2014-11-19 09:26:27+00:00		266
2014-11-19 11:09:26+00:00		267
2014-11-19 11:31:27+00:00		268
2014-11-19 12:06:27+00:00		269
2014-11-19 12:19:27+00:00		270
2014-11-19 13:21:27+00:00		271
2014-11-19 13:32:26+00:00		272
2014-11-19 13:37:27+00:00		273
2014-11-19 13:38:27+00:00		274
2014-11-19 15:58:27+00:00		275
2014-11-19 16:01:26+00:00		276
2014-11-19 16:23:27+00:00		277
2014-11-19 16:24:27+00:00		278
2014-11-19 16:50:27+00:00		279
2014-11-19 16:58:27+00:00		280
2014-11-19 16:58:27+00:00		281
2014-11-19 16:59:26+00:00		282
2014-11-19 17:03:27+00:00		283
2014-11-19 17:51:27+00:00		284
2014-11-19 17:54:27+00:00		285
2014-11-19 17:59:27+00:00		286
2014-11-19 19:29:26+00:00		287
2014-11-19 19:38:27+00:00		288
2014-11-19 20:11:27+00:00		289
2014-11-19 20:49:26+00:00		290
2014-11-19 23:04:26+00:00		291
2014-11-20 00:04:27+00:00		292
2014-11-20 01:11:27+00:00		293
2014-11-20 10:31:27+00:00		294
2014-11-20 10:45:26+00:00		295
2014-11-20 11:00:27+00:00		296
2014-11-20 11:00:27+00:00		297
2014-11-20 11:09:27+00:00		298
2014-11-20 11:27:26+00:00		299
2014-11-20 11:32:26+00:00		300
2014-11-20 12:51:26+00:00		301
2014-11-20 13:03:26+00:00		302
2014-11-20 14:58:26+00:00		303
2014-11-20 15:15:26+00:00		304
2014-11-20 15:35:26+00:00		305
2014-11-20 16:05:27+00:00		306
2014-11-20 16:07:27+00:00		307
2014-11-20 16:37:27+00:00		308
2014-11-20 17:09:26+00:00		309
2014-11-20 17:10:26+00:00		310
2014-11-20 17:11:26+00:00		311
2014-11-20 17:17:27+00:00		312
2014-11-20 17:31:26+00:00		313
2014-11-20 17:39:26+00:00		314
2014-11-20 17:42:27+00:00		315
2014-11-20 18:03:27+00:00		316
2014-11-20 18:07:27+00:00		317
2014-11-20 18:23:26+00:00		318
2014-11-20 18:25:27+00:00		319
2014-11-20 18:25:27+00:00		320
2014-11-20 19:11:27+00:00		321
2014-11-20 19:11:27+00:00		322
2014-11-20 19:58:26+00:00		323
2014-11-20 20:06:26+00:00		324
2014-11-20 20:13:27+00:00		325
2014-11-20 20:16:27+00:00		326
2014-11-20 20:17:27+00:00		327
2014-11-20 20:41:27+00:00		328
2014-11-20 21:07:27+00:00		329
2014-11-20 21:12:27+00:00		330
2014-11-20 21:15:27+00:00		331
2014-11-20 21:34:26+00:00		332
2014-11-20 21:46:27+00:00		333
2014-11-20 21:52:26+00:00		334
2014-11-20 22:30:26+00:00		335
2014-11-20 22:39:26+00:00		336
2014-11-20 22:43:26+00:00		337
2014-11-20 23:01:27+00:00		338
2014-11-20 23:03:27+00:00		339
2014-11-20 23:04:26+00:00		340
2014-11-20 23:11:27+00:00		341
2014-11-20 23:17:26+00:00		342
2014-11-20 23:17:27+00:00		343
2014-11-20 23:22:26+00:00		344
2014-11-20 23:23:27+00:00		345
2014-11-20 23:27:27+00:00		346
2014-11-20 23:38:26+00:00		347
2014-11-21 00:10:27+00:00		348
2014-11-21 00:16:26+00:00		349
2014-11-21 00:53:26+00:00		350
2014-11-21 01:05:26+00:00		351
2014-11-21 01:08:27+00:00		352
2014-11-21 05:02:28+00:00		353
2014-11-21 06:18:27+00:00		354
2014-11-21 10:25:26+00:00		355
2014-11-21 10:52:27+00:00		356
2014-11-21 11:01:27+00:00		357
2014-11-21 11:06:27+00:00		358
2014-11-21 11:22:27+00:00		359
2014-11-21 11:34:27+00:00		360
2014-11-21 11:39:27+00:00		361
2014-11-21 11:52:27+00:00		362
2014-11-21 11:56:27+00:00		363
2014-11-21 12:01:27+00:00		364
2014-11-21 12:04:27+00:00		365
2014-11-21 12:06:27+00:00		366
2014-11-21 12:20:27+00:00		367
2014-11-21 12:22:27+00:00		368
2014-11-21 12:28:26+00:00		369
2014-11-21 12:34:27+00:00		370
2014-11-21 12:35:27+00:00		371
2014-11-21 12:48:26+00:00		372
2014-11-21 13:29:26+00:00		373
2014-11-21 13:32:27+00:00		374
2014-11-21 14:02:27+00:00		375
2014-11-21 14:02:27+00:00		376
2014-11-21 14:08:26+00:00		377
2014-11-21 14:14:27+00:00		378
2014-11-21 14:16:26+00:00		379
2014-11-21 14:20:26+00:00		380
2014-11-21 14:27:27+00:00		381
2014-11-21 14:28:26+00:00		382
2014-11-21 14:29:26+00:00		383
2014-11-21 14:30:27+00:00		384
2014-11-21 14:34:27+00:00		385
2014-11-21 14:46:27+00:00		386
2014-11-21 14:52:26+00:00		387
2014-11-21 15:05:26+00:00		388
2014-11-21 15:06:26+00:00		389
2014-11-21 15:06:27+00:00		390
2014-11-21 15:10:26+00:00		391
2014-11-21 15:18:26+00:00		392
2014-11-21 15:19:26+00:00		393
2014-11-21 15:19:27+00:00		394
2014-11-21 15:20:27+00:00		395
2014-11-21 15:22:27+00:00		396
2014-11-21 15:25:27+00:00		397
2014-11-21 15:27:26+00:00		398
2014-11-21 15:28:27+00:00		399
2014-11-21 15:29:27+00:00		400
2014-11-21 15:31:26+00:00		401
2014-11-21 15:32:26+00:00		402
2014-11-21 15:34:27+00:00		403
2014-11-21 15:34:27+00:00		404
2014-11-21 15:36:26+00:00		405
2014-11-21 15:39:26+00:00		406
2014-11-21 15:39:27+00:00		407
2014-11-21 15:40:26+00:00		408
2014-11-21 15:42:27+00:00		409
2014-11-21 15:43:27+00:00		410
2014-11-21 15:47:27+00:00		411
2014-11-21 15:50:27+00:00		412
2014-11-21 15:54:27+00:00		413
2014-11-21 15:56:26+00:00		414
2014-11-21 15:57:26+00:00		415
2014-11-21 16:00:26+00:00		416
2014-11-21 16:02:27+00:00		417
2014-11-21 16:02:27+00:00		418
2014-11-21 18:33:26+00:00		419
2014-11-21 19:47:27+00:00		420
2014-11-23 20:48:27+00:00		421
2014-11-24 11:39:27+00:00		422
2014-11-24 11:56:27+00:00		423
2014-11-24 12:26:27+00:00		424
2014-12-15 16:14:27+00:00		425
2014-12-15 23:53:27+00:00		426
2014-12-17 12:58:27+00:00		427
2014-12-19 02:22:27+00:00		428
2014-12-19 12:13:27+00:00		429
2014-12-20 21:48:26+00:00		430
2014-12-24 12:12:27+00:00		431
2014-12-24 12:18:27+00:00		432
2014-12-24 17:28:27+00:00		433
2014-12-27 16:52:27+00:00		434
2014-12-27 16:58:27+00:00		435
2014-12-27 17:12:27+00:00		436
2014-12-29 01:56:27+00:00		437
2014-12-30 13:39:27+00:00		438
2015-01-02 09:59:27+00:00		439
2015-01-02 10:14:26+00:00		440
2015-01-02 22:05:27+00:00		441
2015-01-02 23:14:26+00:00		442
2015-01-10 14:34:26+00:00		443
2015-01-10 14:57:27+00:00		444
2015-01-10 16:15:27+00:00		445
2015-01-10 16:20:27+00:00		446
2015-01-10 16:26:27+00:00		447
2015-01-10 18:34:27+00:00		448
2015-01-10 18:49:27+00:00		449
2015-01-10 21:26:26+00:00		450
2015-01-11 12:57:27+00:00		451
2015-01-11 13:03:27+00:00		452
2015-01-11 13:47:26+00:00		453
2015-01-11 19:19:26+00:00		454
2015-01-11 22:36:26+00:00		455
2015-01-12 07:36:27+00:00		456
2015-01-12 07:39:26+00:00		457



Assignment: lab7
2014-11-10 13:22:27+00:00		1
2014-11-11 10:00:27+00:00		2
2014-11-14 22:31:26+00:00		3
2014-11-17 10:01:27+00:00		4
2014-11-17 11:17:26+00:00		5
2014-11-17 12:29:26+00:00		6
2014-11-17 14:20:27+00:00		7
2014-11-17 20:34:27+00:00		8
2014-11-17 22:04:27+00:00		9
2014-11-18 09:02:28+00:00		10
2014-11-18 09:49:27+00:00		11
2014-11-18 10:15:27+00:00		12
2014-11-18 10:45:27+00:00		13
2014-11-18 10:56:27+00:00		14
2014-11-18 16:13:26+00:00		15
2014-11-18 18:33:26+00:00		16
2014-11-18 20:41:26+00:00		17
2014-11-19 00:23:27+00:00		18
2014-11-19 16:51:26+00:00		19
2014-11-19 16:56:26+00:00		20
2014-11-19 16:59:26+00:00		21
2014-11-19 17:21:27+00:00		22
2014-11-20 00:40:27+00:00		23
2014-11-20 00:49:27+00:00		24
2014-11-20 01:36:27+00:00		25
2014-11-20 02:41:27+00:00		26
2014-11-20 02:44:27+00:00		27
2014-11-20 11:02:26+00:00		28
2014-11-20 11:22:27+00:00		29
2014-11-20 17:00:27+00:00		30
2014-11-20 17:05:26+00:00		31
2014-11-20 20:14:26+00:00		32
2014-11-20 20:19:26+00:00		33
2014-11-20 20:22:26+00:00		34
2014-11-20 20:58:27+00:00		35
2014-11-20 21:19:27+00:00		36
2014-11-20 22:11:27+00:00		37
2014-11-21 09:18:27+00:00		38
2014-11-21 11:24:26+00:00		39
2014-11-21 12:21:27+00:00		40
2014-11-21 12:30:27+00:00		41
2014-11-21 12:36:26+00:00		42
2014-11-21 14:46:27+00:00		43
2014-11-21 14:46:27+00:00		44
2014-11-21 15:39:26+00:00		45
2014-11-21 18:39:27+00:00		46
2014-11-21 21:02:26+00:00		47
2014-11-22 08:04:26+00:00		48
2014-11-22 14:42:27+00:00		49
2014-11-22 17:37:27+00:00		50
2014-11-22 21:15:27+00:00		51
2014-11-23 15:51:26+00:00		52
2014-11-23 15:58:27+00:00		53
2014-11-23 16:02:27+00:00		54
2014-11-23 19:44:27+00:00		55
2014-11-23 21:48:26+00:00		56
2014-11-23 22:40:27+00:00		57
2014-11-24 06:03:26+00:00		58
2014-11-24 06:34:27+00:00		59
2014-11-24 10:33:26+00:00		60
2014-11-24 11:14:26+00:00		61
2014-11-24 11:14:26+00:00		62
2014-11-24 11:39:27+00:00		63
2014-11-24 11:43:27+00:00		64
2014-11-24 11:48:28+00:00		65
2014-11-24 11:53:26+00:00		66
2014-11-24 11:54:26+00:00		67
2014-11-24 11:54:27+00:00		68
2014-11-24 11:55:27+00:00		69
2014-11-24 11:57:26+00:00		70
2014-11-24 11:59:27+00:00		71
2014-11-24 12:07:27+00:00		72
2014-11-24 12:15:26+00:00		73
2014-11-24 12:20:27+00:00		74
2014-11-24 12:22:26+00:00		75
2014-11-24 12:22:27+00:00		76
2014-11-24 12:24:27+00:00		77
2014-11-24 12:27:26+00:00		78
2014-11-24 12:28:27+00:00		79
2014-11-24 12:30:26+00:00		80
2014-11-24 12:30:27+00:00		81
2014-11-24 12:32:27+00:00		82
2014-11-24 12:32:28+00:00		83
2014-11-24 12:35:27+00:00		84
2014-11-24 12:35:27+00:00		85
2014-11-24 12:38:26+00:00		86
2014-11-24 12:39:27+00:00		87
2014-11-24 12:43:27+00:00		88
2014-11-24 12:45:26+00:00		89
2014-11-24 12:46:26+00:00		90
2014-11-24 12:47:27+00:00		91
2014-11-24 12:48:27+00:00		92
2014-11-24 12:48:27+00:00		93
2014-11-24 12:50:26+00:00		94
2014-11-24 12:52:27+00:00		95
2014-11-24 12:53:27+00:00		96
2014-11-24 12:57:27+00:00		97
2014-11-24 12:59:26+00:00		98
2014-11-24 12:59:27+00:00		99
2014-11-24 13:01:27+00:00		100
2014-11-24 13:08:27+00:00		101
2014-11-24 13:08:27+00:00		102
2014-11-24 13:15:26+00:00		103
2014-11-24 13:15:27+00:00		104
2014-11-24 13:16:27+00:00		105
2014-11-24 13:16:27+00:00		106
2014-11-24 13:18:26+00:00		107
2014-11-24 13:19:26+00:00		108
2014-11-24 13:19:27+00:00		109
2014-11-24 13:25:27+00:00		110
2014-11-24 13:30:27+00:00		111
2014-11-24 13:31:26+00:00		112
2014-11-24 13:43:26+00:00		113
2014-11-24 13:48:27+00:00		114
2014-11-24 13:52:26+00:00		115
2014-11-24 13:52:27+00:00		116
2014-11-24 13:53:27+00:00		117
2014-11-24 13:55:26+00:00		118
2014-11-24 14:01:27+00:00		119
2014-11-24 14:24:26+00:00		120
2014-11-24 14:29:26+00:00		121
2014-11-24 14:31:27+00:00		122
2014-11-24 14:44:26+00:00		123
2014-11-24 14:46:27+00:00		124
2014-11-24 14:48:27+00:00		125
2014-11-24 14:49:26+00:00		126
2014-11-24 14:51:27+00:00		127
2014-11-24 14:52:27+00:00		128
2014-11-24 14:56:27+00:00		129
2014-11-24 15:02:26+00:00		130
2014-11-24 15:02:27+00:00		131
2014-11-24 15:14:26+00:00		132
2014-11-24 15:18:26+00:00		133
2014-11-24 15:45:27+00:00		134
2014-11-24 15:53:27+00:00		135
2014-11-24 16:06:26+00:00		136
2014-11-24 16:09:27+00:00		137
2014-11-24 16:13:27+00:00		138
2014-11-24 16:23:27+00:00		139
2014-11-24 18:13:27+00:00		140
2014-11-24 19:06:27+00:00		141
2014-11-24 19:26:27+00:00		142
2014-11-24 20:22:27+00:00		143
2014-11-24 20:41:27+00:00		144
2014-11-24 20:55:26+00:00		145
2014-11-24 21:08:27+00:00		146
2014-11-24 21:48:26+00:00		147
2014-11-24 21:57:27+00:00		148
2014-11-24 22:30:27+00:00		149
2014-11-24 22:36:26+00:00		150
2014-11-25 09:24:28+00:00		151
2014-11-25 09:32:27+00:00		152
2014-11-25 09:40:27+00:00		153
2014-11-25 09:44:27+00:00		154
2014-11-25 10:17:29+00:00		155
2014-11-25 11:06:26+00:00		156
2014-11-25 11:16:26+00:00		157
2014-11-25 11:56:27+00:00		158
2014-11-25 12:27:26+00:00		159
2014-11-25 12:35:26+00:00		160
2014-11-25 14:25:27+00:00		161
2014-11-25 15:51:26+00:00		162
2014-11-25 16:09:27+00:00		163
2014-11-25 16:39:26+00:00		164
2014-11-25 16:43:26+00:00		165
2014-11-25 17:10:27+00:00		166
2014-11-25 17:14:27+00:00		167
2014-11-25 17:14:27+00:00		168
2014-11-25 17:17:27+00:00		169
2014-11-25 17:17:27+00:00		170
2014-11-25 17:23:26+00:00		171
2014-11-25 17:23:27+00:00		172
2014-11-25 17:39:26+00:00		173
2014-11-25 17:45:27+00:00		174
2014-11-25 18:07:26+00:00		175
2014-11-25 20:56:27+00:00		176
2014-11-25 20:57:27+00:00		177
2014-11-25 20:58:26+00:00		178
2014-11-25 21:17:26+00:00		179
2014-11-25 22:20:27+00:00		180
2014-11-26 06:44:27+00:00		181
2014-11-26 07:55:26+00:00		182
2014-11-26 09:18:26+00:00		183
2014-11-26 11:23:26+00:00		184
2014-11-26 12:00:26+00:00		185
2014-11-26 12:40:26+00:00		186
2014-11-26 13:29:26+00:00		187
2014-11-26 14:04:27+00:00		188
2014-11-26 14:18:27+00:00		189
2014-11-26 14:41:27+00:00		190
2014-11-26 15:24:27+00:00		191
2014-11-26 15:25:26+00:00		192
2014-11-26 15:34:26+00:00		193
2014-11-26 15:35:26+00:00		194
2014-11-26 15:39:26+00:00		195
2014-11-26 16:22:27+00:00		196
2014-11-26 16:56:26+00:00		197
2014-11-26 16:56:27+00:00		198
2014-11-26 17:06:27+00:00		199
2014-11-26 17:11:26+00:00		200
2014-11-26 18:53:26+00:00		201
2014-11-26 19:02:26+00:00		202
2014-11-26 19:05:26+00:00		203
2014-11-26 20:20:27+00:00		204
2014-11-26 20:45:27+00:00		205
2014-11-26 21:08:27+00:00		206
2014-11-26 21:10:26+00:00		207
2014-11-27 00:06:26+00:00		208
2014-11-27 00:45:27+00:00		209
2014-11-27 00:59:26+00:00		210
2014-11-27 01:24:27+00:00		211
2014-11-27 02:04:26+00:00		212
2014-11-27 02:19:26+00:00		213
2014-11-27 02:22:27+00:00		214
2014-11-27 02:24:26+00:00		215
2014-11-27 11:39:26+00:00		216
2014-11-27 11:44:27+00:00		217
2014-11-27 13:21:27+00:00		218
2014-11-27 13:24:27+00:00		219
2014-11-27 13:28:27+00:00		220
2014-11-27 13:35:27+00:00		221
2014-11-27 13:38:26+00:00		222
2014-11-27 15:47:26+00:00		223
2014-11-27 16:28:27+00:00		224
2014-11-27 16:42:26+00:00		225
2014-11-27 16:47:26+00:00		226
2014-11-27 16:48:27+00:00		227
2014-11-27 17:00:27+00:00		228
2014-11-27 17:02:26+00:00		229
2014-11-27 17:18:27+00:00		230
2014-11-27 17:30:27+00:00		231
2014-11-27 17:35:26+00:00		232
2014-11-27 17:49:27+00:00		233
2014-11-27 18:19:26+00:00		234
2014-11-27 18:24:26+00:00		235
2014-11-27 18:33:27+00:00		236
2014-11-27 18:34:27+00:00		237
2014-11-27 18:42:27+00:00		238
2014-11-27 18:44:26+00:00		239
2014-11-27 18:49:27+00:00		240
2014-11-27 18:50:27+00:00		241
2014-11-27 18:59:27+00:00		242
2014-11-27 19:02:27+00:00		243
2014-11-27 19:10:27+00:00		244
2014-11-27 19:12:26+00:00		245
2014-11-27 19:44:27+00:00		246
2014-11-27 19:52:27+00:00		247
2014-11-27 19:59:27+00:00		248
2014-11-27 20:02:27+00:00		249
2014-11-27 20:03:27+00:00		250
2014-11-27 20:29:26+00:00		251
2014-11-27 20:42:26+00:00		252
2014-11-27 20:57:26+00:00		253
2014-11-27 21:16:27+00:00		254
2014-11-27 21:20:27+00:00		255
2014-11-27 21:21:27+00:00		256
2014-11-27 21:23:27+00:00		257
2014-11-27 21:28:27+00:00		258
2014-11-27 21:49:27+00:00		259
2014-11-27 21:49:27+00:00		260
2014-11-27 21:53:27+00:00		261
2014-11-27 21:56:27+00:00		262
2014-11-27 22:11:27+00:00		263
2014-11-27 22:16:27+00:00		264
2014-11-27 22:16:27+00:00		265
2014-11-27 22:28:27+00:00		266
2014-11-27 22:29:27+00:00		267
2014-11-27 22:34:26+00:00		268
2014-11-27 22:34:26+00:00		269
2014-11-27 22:49:27+00:00		270
2014-11-27 22:52:27+00:00		271
2014-11-27 23:17:27+00:00		272
2014-11-27 23:26:26+00:00		273
2014-11-27 23:28:27+00:00		274
2014-11-27 23:30:26+00:00		275
2014-11-27 23:57:27+00:00		276
2014-11-28 00:01:27+00:00		277
2014-11-28 00:03:26+00:00		278
2014-11-28 00:03:27+00:00		279
2014-11-28 00:35:26+00:00		280
2014-11-28 01:38:26+00:00		281
2014-11-28 01:59:27+00:00		282
2014-11-28 02:13:26+00:00		283
2014-11-28 02:21:26+00:00		284
2014-11-28 02:24:27+00:00		285
2014-11-28 03:14:28+00:00		286
2014-11-28 03:19:27+00:00		287
2014-11-28 04:17:27+00:00		288
2014-11-28 04:36:26+00:00		289
2014-11-28 08:38:26+00:00		290
2014-11-28 09:38:26+00:00		291
2014-11-28 10:18:26+00:00		292
2014-11-28 10:22:26+00:00		293
2014-11-28 10:25:26+00:00		294
2014-11-28 10:37:26+00:00		295
2014-11-28 10:42:27+00:00		296
2014-11-28 10:43:27+00:00		297
2014-11-28 10:57:26+00:00		298
2014-11-28 10:58:27+00:00		299
2014-11-28 11:08:26+00:00		300
2014-11-28 11:08:26+00:00		301
2014-11-28 11:09:26+00:00		302
2014-11-28 11:16:26+00:00		303
2014-11-28 11:18:27+00:00		304
2014-11-28 11:21:26+00:00		305
2014-11-28 11:24:26+00:00		306
2014-11-28 11:25:26+00:00		307
2014-11-28 11:26:27+00:00		308
2014-11-28 11:27:27+00:00		309
2014-11-28 11:29:26+00:00		310
2014-11-28 11:30:27+00:00		311
2014-11-28 11:31:27+00:00		312
2014-11-28 11:34:27+00:00		313
2014-11-28 11:35:27+00:00		314
2014-11-28 11:37:26+00:00		315
2014-11-28 11:37:27+00:00		316
2014-11-28 11:43:27+00:00		317
2014-11-28 11:43:27+00:00		318
2014-11-28 11:49:27+00:00		319
2014-11-28 11:57:27+00:00		320
2014-11-28 12:00:26+00:00		321
2014-11-28 12:04:27+00:00		322
2014-11-28 12:05:27+00:00		323
2014-11-28 12:05:27+00:00		324
2014-11-28 12:12:27+00:00		325
2014-11-28 12:16:27+00:00		326
2014-11-28 12:19:26+00:00		327
2014-11-28 12:24:27+00:00		328
2014-11-28 12:29:27+00:00		329
2014-11-28 12:30:26+00:00		330
2014-11-28 12:33:27+00:00		331
2014-11-28 12:34:26+00:00		332
2014-11-28 12:34:27+00:00		333
2014-11-28 12:36:27+00:00		334
2014-11-28 12:38:26+00:00		335
2014-11-28 12:39:26+00:00		336
2014-11-28 12:41:27+00:00		337
2014-11-28 12:42:26+00:00		338
2014-11-28 12:47:26+00:00		339
2014-11-28 12:48:27+00:00		340
2014-11-28 12:51:26+00:00		341
2014-11-28 12:52:27+00:00		342
2014-11-28 12:55:26+00:00		343
2014-11-28 12:57:27+00:00		344
2014-11-28 12:58:26+00:00		345
2014-11-28 13:01:27+00:00		346
2014-11-28 13:03:26+00:00		347
2014-11-28 13:08:27+00:00		348
2014-11-28 13:10:26+00:00		349
2014-11-28 13:15:26+00:00		350
2014-11-28 13:16:27+00:00		351
2014-11-28 13:24:27+00:00		352
2014-11-28 13:28:27+00:00		353
2014-11-28 13:29:27+00:00		354
2014-11-28 13:41:27+00:00		355
2014-11-28 13:45:27+00:00		356
2014-11-28 13:46:26+00:00		357
2014-11-28 13:58:26+00:00		358
2014-11-28 13:58:27+00:00		359
2014-11-28 13:58:27+00:00		360
2014-11-28 14:00:27+00:00		361
2014-11-28 14:01:27+00:00		362
2014-11-28 14:02:26+00:00		363
2014-11-28 14:03:28+00:00		364
2014-11-28 14:04:26+00:00		365
2014-11-28 14:04:26+00:00		366
2014-11-28 14:06:27+00:00		367
2014-11-28 14:08:26+00:00		368
2014-11-28 14:09:26+00:00		369
2014-11-28 14:13:26+00:00		370
2014-11-28 14:15:27+00:00		371
2014-11-28 14:16:26+00:00		372
2014-11-28 14:17:26+00:00		373
2014-11-28 14:18:27+00:00		374
2014-11-28 14:19:27+00:00		375
2014-11-28 14:21:26+00:00		376
2014-11-28 14:21:27+00:00		377
2014-11-28 14:34:27+00:00		378
2014-11-28 14:34:27+00:00		379
2014-11-28 14:35:27+00:00		380
2014-11-28 14:40:26+00:00		381
2014-11-28 14:41:26+00:00		382
2014-11-28 14:42:27+00:00		383
2014-11-28 14:43:27+00:00		384
2014-11-28 14:48:26+00:00		385
2014-11-28 14:51:27+00:00		386
2014-11-28 14:55:27+00:00		387
2014-11-28 14:57:27+00:00		388
2014-11-28 14:57:27+00:00		389
2014-11-28 14:59:27+00:00		390
2014-11-28 15:02:27+00:00		391
2014-11-28 15:09:27+00:00		392
2014-11-28 15:11:26+00:00		393
2014-11-28 15:13:27+00:00		394
2014-11-28 15:14:27+00:00		395
2014-11-28 15:14:27+00:00		396
2014-11-28 15:19:26+00:00		397
2014-11-28 15:19:27+00:00		398
2014-11-28 15:20:27+00:00		399
2014-11-28 15:22:26+00:00		400
2014-11-28 15:25:27+00:00		401
2014-11-28 15:28:27+00:00		402
2014-11-28 15:28:27+00:00		403
2014-11-28 15:30:26+00:00		404
2014-11-28 15:33:26+00:00		405
2014-11-28 15:35:27+00:00		406
2014-11-28 15:36:27+00:00		407
2014-11-28 15:40:27+00:00		408
2014-11-28 15:41:26+00:00		409
2014-11-28 15:41:26+00:00		410
2014-11-28 15:42:26+00:00		411
2014-11-28 15:43:27+00:00		412
2014-11-28 15:44:27+00:00		413
2014-11-28 15:45:26+00:00		414
2014-11-28 15:52:26+00:00		415
2014-11-28 15:54:27+00:00		416
2014-11-28 15:54:27+00:00		417
2014-11-28 15:54:27+00:00		418
2014-11-28 15:55:26+00:00		419
2014-11-28 15:55:26+00:00		420
2014-11-28 15:56:27+00:00		421
2014-11-28 15:57:27+00:00		422
2014-11-28 15:57:27+00:00		423
2014-11-28 15:59:26+00:00		424
2014-11-28 15:59:27+00:00		425
2014-11-28 15:59:27+00:00		426
2014-11-28 15:59:27+00:00		427
2014-11-28 16:02:27+00:00		428
2014-11-28 16:36:26+00:00		429
2014-11-28 17:59:27+00:00		430
2014-11-28 21:31:26+00:00		431
2014-11-28 22:45:27+00:00		432
2014-12-01 05:05:27+00:00		433
2014-12-01 16:20:26+00:00		434
2014-12-02 02:07:27+00:00		435
2014-12-15 17:34:26+00:00		436
2014-12-16 14:51:27+00:00		437
2014-12-16 16:31:27+00:00		438
2014-12-18 14:05:26+00:00		439
2014-12-19 02:22:27+00:00		440
2014-12-24 12:41:27+00:00		441
2014-12-24 22:19:26+00:00		442
2014-12-27 12:46:26+00:00		443
2014-12-27 17:41:26+00:00		444
2014-12-31 19:05:27+00:00		445
2015-01-02 22:47:27+00:00		446
2015-01-03 20:39:27+00:00		447
2015-01-10 16:19:27+00:00		448
2015-01-10 17:50:27+00:00		449
2015-01-10 17:54:27+00:00		450
2015-01-10 18:17:26+00:00		451
2015-01-10 18:39:26+00:00		452
2015-01-10 18:44:26+00:00		453
2015-01-10 19:22:26+00:00		454
2015-01-10 23:50:27+00:00		455
2015-01-11 13:13:26+00:00		456
2015-01-11 13:23:26+00:00		457
2015-01-11 14:48:26+00:00		458
2015-01-11 18:39:27+00:00		459
2015-01-12 07:36:26+00:00		460
2015-01-12 07:39:27+00:00		461



Assignment: lab8
2014-11-18 21:08:28+00:00		1
2014-11-18 23:03:27+00:00		2
2014-11-24 11:05:29+00:00		3
2014-11-24 12:04:28+00:00		4
2014-11-24 12:34:27+00:00		5
2014-11-25 09:55:28+00:00		6
2014-11-25 10:13:27+00:00		7
2014-11-25 10:17:29+00:00		8
2014-11-25 10:20:28+00:00		9
2014-11-25 10:57:28+00:00		10
2014-11-25 14:28:27+00:00		11
2014-11-25 17:40:27+00:00		12
2014-11-25 18:52:27+00:00		13
2014-11-26 15:14:28+00:00		14
2014-11-26 17:25:27+00:00		15
2014-11-26 17:26:27+00:00		16
2014-11-27 11:58:28+00:00		17
2014-11-27 15:19:27+00:00		18
2014-11-27 23:49:28+00:00		19
2014-11-28 01:20:27+00:00		20
2014-11-28 11:29:27+00:00		21
2014-11-28 13:50:28+00:00		22
2014-11-28 14:16:27+00:00		23
2014-11-28 14:35:28+00:00		24
2014-11-28 15:53:27+00:00		25
2014-11-29 00:39:27+00:00		26
2014-11-29 16:07:28+00:00		27
2014-11-29 17:56:28+00:00		28
2014-11-29 20:59:28+00:00		29
2014-11-29 21:47:27+00:00		30
2014-11-29 23:28:28+00:00		31
2014-11-30 00:42:27+00:00		32
2014-11-30 13:48:27+00:00		33
2014-11-30 19:53:27+00:00		34
2014-11-30 22:20:27+00:00		35
2014-11-30 22:39:27+00:00		36
2014-11-30 22:43:27+00:00		37
2014-12-01 09:40:29+00:00		38
2014-12-01 10:37:27+00:00		39
2014-12-01 10:48:27+00:00		40
2014-12-01 10:51:27+00:00		41
2014-12-01 11:27:28+00:00		42
2014-12-01 11:42:27+00:00		43
2014-12-01 11:57:27+00:00		44
2014-12-01 12:00:27+00:00		45
2014-12-01 12:02:27+00:00		46
2014-12-01 12:02:28+00:00		47
2014-12-01 12:03:27+00:00		48
2014-12-01 12:05:27+00:00		49
2014-12-01 12:06:27+00:00		50
2014-12-01 12:08:27+00:00		51
2014-12-01 12:11:28+00:00		52
2014-12-01 12:15:28+00:00		53
2014-12-01 12:15:29+00:00		54
2014-12-01 12:22:28+00:00		55
2014-12-01 12:25:27+00:00		56
2014-12-01 12:31:27+00:00		57
2014-12-01 12:41:27+00:00		58
2014-12-01 13:02:28+00:00		59
2014-12-01 13:04:27+00:00		60
2014-12-01 13:16:27+00:00		61
2014-12-01 13:19:27+00:00		62
2014-12-01 13:21:27+00:00		63
2014-12-01 13:22:27+00:00		64
2014-12-01 13:23:27+00:00		65
2014-12-01 13:24:27+00:00		66
2014-12-01 13:26:28+00:00		67
2014-12-01 13:28:27+00:00		68
2014-12-01 13:29:27+00:00		69
2014-12-01 13:30:26+00:00		70
2014-12-01 13:41:27+00:00		71
2014-12-01 13:44:27+00:00		72
2014-12-01 13:44:29+00:00		73
2014-12-01 13:45:27+00:00		74
2014-12-01 13:45:29+00:00		75
2014-12-01 13:58:27+00:00		76
2014-12-01 13:58:28+00:00		77
2014-12-01 15:04:27+00:00		78
2014-12-01 15:20:27+00:00		79
2014-12-01 15:57:27+00:00		80
2014-12-01 15:58:28+00:00		81
2014-12-01 16:33:27+00:00		82
2014-12-01 17:10:27+00:00		83
2014-12-01 18:23:28+00:00		84
2014-12-01 19:21:27+00:00		85
2014-12-01 19:23:27+00:00		86
2014-12-01 20:03:27+00:00		87
2014-12-01 20:16:27+00:00		88
2014-12-01 20:50:28+00:00		89
2014-12-01 20:56:27+00:00		90
2014-12-01 21:29:27+00:00		91
2014-12-01 21:49:27+00:00		92
2014-12-01 22:15:27+00:00		93
2014-12-01 22:24:27+00:00		94
2014-12-01 22:31:27+00:00		95
2014-12-01 23:14:27+00:00		96
2014-12-01 23:27:28+00:00		97
2014-12-01 23:34:27+00:00		98
2014-12-02 09:03:29+00:00		99
2014-12-02 09:07:28+00:00		100
2014-12-02 09:11:28+00:00		101
2014-12-02 10:02:28+00:00		102
2014-12-02 10:31:27+00:00		103
2014-12-02 10:34:27+00:00		104
2014-12-02 10:37:27+00:00		105
2014-12-02 10:49:27+00:00		106
2014-12-02 10:54:27+00:00		107
2014-12-02 11:05:27+00:00		108
2014-12-02 14:39:27+00:00		109
2014-12-02 15:04:27+00:00		110
2014-12-02 15:43:28+00:00		111
2014-12-02 15:49:27+00:00		112
2014-12-02 16:28:27+00:00		113
2014-12-02 17:08:27+00:00		114
2014-12-02 17:31:27+00:00		115
2014-12-02 18:25:27+00:00		116
2014-12-02 19:42:27+00:00		117
2014-12-02 20:05:27+00:00		118
2014-12-02 21:45:27+00:00		119
2014-12-02 21:55:28+00:00		120
2014-12-02 22:03:27+00:00		121
2014-12-03 00:10:28+00:00		122
2014-12-03 00:18:28+00:00		123
2014-12-03 00:42:27+00:00		124
2014-12-03 01:01:27+00:00		125
2014-12-03 08:26:28+00:00		126
2014-12-03 10:10:35+00:00		127
2014-12-03 10:45:28+00:00		128
2014-12-03 11:01:28+00:00		129
2014-12-03 11:49:27+00:00		130
2014-12-03 11:56:27+00:00		131
2014-12-03 12:28:27+00:00		132
2014-12-03 12:41:27+00:00		133
2014-12-03 12:45:27+00:00		134
2014-12-03 13:21:28+00:00		135
2014-12-03 13:30:27+00:00		136
2014-12-03 13:32:28+00:00		137
2014-12-03 13:33:27+00:00		138
2014-12-03 13:38:27+00:00		139
2014-12-03 14:21:27+00:00		140
2014-12-03 14:22:28+00:00		141
2014-12-03 15:53:27+00:00		142
2014-12-03 15:58:27+00:00		143
2014-12-03 16:12:27+00:00		144
2014-12-03 16:21:27+00:00		145
2014-12-03 16:21:28+00:00		146
2014-12-03 16:25:27+00:00		147
2014-12-03 16:26:28+00:00		148
2014-12-03 16:31:27+00:00		149
2014-12-03 16:44:27+00:00		150
2014-12-03 16:44:29+00:00		151
2014-12-03 16:45:28+00:00		152
2014-12-03 17:10:27+00:00		153
2014-12-03 17:19:27+00:00		154
2014-12-03 17:20:28+00:00		155
2014-12-03 17:23:28+00:00		156
2014-12-03 17:24:27+00:00		157
2014-12-03 17:38:27+00:00		158
2014-12-03 19:28:28+00:00		159
2014-12-03 21:05:28+00:00		160
2014-12-03 21:51:28+00:00		161
2014-12-03 22:10:28+00:00		162
2014-12-03 22:27:27+00:00		163
2014-12-03 23:09:27+00:00		164
2014-12-03 23:22:28+00:00		165
2014-12-04 00:07:27+00:00		166
2014-12-04 00:22:28+00:00		167
2014-12-04 01:45:27+00:00		168
2014-12-04 01:56:27+00:00		169
2014-12-04 02:09:28+00:00		170
2014-12-04 02:10:27+00:00		171
2014-12-04 02:16:27+00:00		172
2014-12-04 02:29:27+00:00		173
2014-12-04 02:39:43+00:00		174
2014-12-04 08:18:29+00:00		175
2014-12-04 10:58:27+00:00		176
2014-12-04 10:59:28+00:00		177
2014-12-04 11:30:28+00:00		178
2014-12-04 11:39:27+00:00		179
2014-12-04 11:46:27+00:00		180
2014-12-04 12:30:27+00:00		181
2014-12-04 12:41:27+00:00		182
2014-12-04 13:01:27+00:00		183
2014-12-04 13:16:28+00:00		184
2014-12-04 13:43:28+00:00		185
2014-12-04 14:34:27+00:00		186
2014-12-04 15:19:27+00:00		187
2014-12-04 15:21:28+00:00		188
2014-12-04 15:27:27+00:00		189
2014-12-04 16:07:28+00:00		190
2014-12-04 16:27:27+00:00		191
2014-12-04 16:37:28+00:00		192
2014-12-04 16:38:28+00:00		193
2014-12-04 16:45:28+00:00		194
2014-12-04 16:50:27+00:00		195
2014-12-04 16:53:27+00:00		196
2014-12-04 16:57:27+00:00		197
2014-12-04 17:19:28+00:00		198
2014-12-04 17:22:29+00:00		199
2014-12-04 17:25:27+00:00		200
2014-12-04 17:37:27+00:00		201
2014-12-04 17:38:28+00:00		202
2014-12-04 18:14:27+00:00		203
2014-12-04 18:17:27+00:00		204
2014-12-04 18:20:27+00:00		205
2014-12-04 18:28:27+00:00		206
2014-12-04 18:31:28+00:00		207
2014-12-04 18:34:27+00:00		208
2014-12-04 18:38:27+00:00		209
2014-12-04 18:54:27+00:00		210
2014-12-04 18:55:27+00:00		211
2014-12-04 18:56:27+00:00		212
2014-12-04 18:56:28+00:00		213
2014-12-04 19:13:27+00:00		214
2014-12-04 19:15:27+00:00		215
2014-12-04 19:16:27+00:00		216
2014-12-04 19:21:27+00:00		217
2014-12-04 19:27:27+00:00		218
2014-12-04 19:30:27+00:00		219
2014-12-04 19:36:28+00:00		220
2014-12-04 19:49:27+00:00		221
2014-12-04 19:50:27+00:00		222
2014-12-04 19:52:26+00:00		223
2014-12-04 19:53:27+00:00		224
2014-12-04 20:02:27+00:00		225
2014-12-04 20:18:28+00:00		226
2014-12-04 20:34:27+00:00		227
2014-12-04 20:43:27+00:00		228
2014-12-04 20:47:27+00:00		229
2014-12-04 20:54:27+00:00		230
2014-12-04 20:59:27+00:00		231
2014-12-04 21:00:28+00:00		232
2014-12-04 21:04:26+00:00		233
2014-12-04 21:08:27+00:00		234
2014-12-04 21:15:27+00:00		235
2014-12-04 21:32:27+00:00		236
2014-12-04 21:39:27+00:00		237
2014-12-04 21:39:28+00:00		238
2014-12-04 21:45:27+00:00		239
2014-12-04 21:48:28+00:00		240
2014-12-04 21:50:27+00:00		241
2014-12-04 21:54:27+00:00		242
2014-12-04 21:57:33+00:00		243
2014-12-04 22:07:28+00:00		244
2014-12-04 22:10:27+00:00		245
2014-12-04 22:11:27+00:00		246
2014-12-04 22:12:27+00:00		247
2014-12-04 22:29:28+00:00		248
2014-12-04 22:37:28+00:00		249
2014-12-04 22:44:28+00:00		250
2014-12-04 23:01:27+00:00		251
2014-12-04 23:07:27+00:00		252
2014-12-04 23:11:28+00:00		253
2014-12-04 23:16:27+00:00		254
2014-12-04 23:17:27+00:00		255
2014-12-04 23:19:27+00:00		256
2014-12-04 23:21:27+00:00		257
2014-12-04 23:27:27+00:00		258
2014-12-04 23:31:27+00:00		259
2014-12-04 23:33:27+00:00		260
2014-12-04 23:40:27+00:00		261
2014-12-04 23:51:27+00:00		262
2014-12-04 23:59:27+00:00		263
2014-12-05 00:04:28+00:00		264
2014-12-05 00:12:27+00:00		265
2014-12-05 00:15:28+00:00		266
2014-12-05 00:23:27+00:00		267
2014-12-05 00:24:27+00:00		268
2014-12-05 00:28:27+00:00		269
2014-12-05 00:29:27+00:00		270
2014-12-05 00:41:27+00:00		271
2014-12-05 00:49:27+00:00		272
2014-12-05 00:54:27+00:00		273
2014-12-05 00:58:27+00:00		274
2014-12-05 01:03:32+00:00		275
2014-12-05 01:11:27+00:00		276
2014-12-05 01:11:28+00:00		277
2014-12-05 01:20:27+00:00		278
2014-12-05 01:20:28+00:00		279
2014-12-05 01:35:27+00:00		280
2014-12-05 01:38:27+00:00		281
2014-12-05 01:41:27+00:00		282
2014-12-05 01:46:28+00:00		283
2014-12-05 01:58:27+00:00		284
2014-12-05 02:08:28+00:00		285
2014-12-05 02:57:29+00:00		286
2014-12-05 04:06:28+00:00		287
2014-12-05 04:52:27+00:00		288
2014-12-05 05:41:28+00:00		289
2014-12-05 05:57:27+00:00		290
2014-12-05 07:47:27+00:00		291
2014-12-05 08:48:27+00:00		292
2014-12-05 09:38:28+00:00		293
2014-12-05 09:50:27+00:00		294
2014-12-05 09:55:27+00:00		295
2014-12-05 09:58:27+00:00		296
2014-12-05 10:02:27+00:00		297
2014-12-05 10:02:28+00:00		298
2014-12-05 10:05:26+00:00		299
2014-12-05 10:14:26+00:00		300
2014-12-05 10:29:27+00:00		301
2014-12-05 10:30:28+00:00		302
2014-12-05 10:31:27+00:00		303
2014-12-05 10:32:27+00:00		304
2014-12-05 10:37:27+00:00		305
2014-12-05 10:40:27+00:00		306
2014-12-05 10:43:27+00:00		307
2014-12-05 10:44:28+00:00		308
2014-12-05 10:51:27+00:00		309
2014-12-05 10:52:27+00:00		310
2014-12-05 10:53:28+00:00		311
2014-12-05 11:05:27+00:00		312
2014-12-05 11:10:27+00:00		313
2014-12-05 11:18:27+00:00		314
2014-12-05 11:22:27+00:00		315
2014-12-05 11:26:27+00:00		316
2014-12-05 11:27:27+00:00		317
2014-12-05 11:30:27+00:00		318
2014-12-05 11:35:27+00:00		319
2014-12-05 11:39:27+00:00		320
2014-12-05 11:41:27+00:00		321
2014-12-05 11:42:28+00:00		322
2014-12-05 11:50:27+00:00		323
2014-12-05 11:51:27+00:00		324
2014-12-05 11:51:28+00:00		325
2014-12-05 11:52:27+00:00		326
2014-12-05 11:53:28+00:00		327
2014-12-05 11:55:27+00:00		328
2014-12-05 12:00:28+00:00		329
2014-12-05 12:00:29+00:00		330
2014-12-05 12:10:27+00:00		331
2014-12-05 12:15:28+00:00		332
2014-12-05 12:17:27+00:00		333
2014-12-05 12:20:26+00:00		334
2014-12-05 12:22:27+00:00		335
2014-12-05 12:25:27+00:00		336
2014-12-05 12:25:28+00:00		337
2014-12-05 12:26:27+00:00		338
2014-12-05 12:27:28+00:00		339
2014-12-05 12:34:28+00:00		340
2014-12-05 12:34:28+00:00		341
2014-12-05 12:45:27+00:00		342
2014-12-05 12:48:27+00:00		343
2014-12-05 12:57:27+00:00		344
2014-12-05 13:00:28+00:00		345
2014-12-05 13:05:27+00:00		346
2014-12-05 13:07:27+00:00		347
2014-12-05 13:08:27+00:00		348
2014-12-05 13:13:27+00:00		349
2014-12-05 13:15:28+00:00		350
2014-12-05 13:16:27+00:00		351
2014-12-05 13:19:27+00:00		352
2014-12-05 13:19:27+00:00		353
2014-12-05 13:26:28+00:00		354
2014-12-05 13:33:27+00:00		355
2014-12-05 13:33:28+00:00		356
2014-12-05 13:38:27+00:00		357
2014-12-05 13:39:27+00:00		358
2014-12-05 13:44:27+00:00		359
2014-12-05 13:46:27+00:00		360
2014-12-05 13:48:27+00:00		361
2014-12-05 13:50:27+00:00		362
2014-12-05 13:51:27+00:00		363
2014-12-05 13:55:27+00:00		364
2014-12-05 13:57:27+00:00		365
2014-12-05 14:02:27+00:00		366
2014-12-05 14:03:27+00:00		367
2014-12-05 14:04:28+00:00		368
2014-12-05 14:10:27+00:00		369
2014-12-05 14:12:27+00:00		370
2014-12-05 14:12:28+00:00		371
2014-12-05 14:13:27+00:00		372
2014-12-05 14:13:27+00:00		373
2014-12-05 14:22:28+00:00		374
2014-12-05 14:24:27+00:00		375
2014-12-05 14:51:27+00:00		376
2014-12-05 14:53:27+00:00		377
2014-12-05 14:53:28+00:00		378
2014-12-05 15:04:28+00:00		379
2014-12-05 15:04:28+00:00		380
2014-12-05 15:06:27+00:00		381
2014-12-05 15:07:27+00:00		382
2014-12-05 15:08:27+00:00		383
2014-12-05 15:08:28+00:00		384
2014-12-05 15:09:27+00:00		385
2014-12-05 15:09:28+00:00		386
2014-12-05 15:10:27+00:00		387
2014-12-05 15:13:27+00:00		388
2014-12-05 15:14:27+00:00		389
2014-12-05 15:15:27+00:00		390
2014-12-05 15:16:26+00:00		391
2014-12-05 15:20:27+00:00		392
2014-12-05 15:21:27+00:00		393
2014-12-05 15:22:27+00:00		394
2014-12-05 15:23:27+00:00		395
2014-12-05 15:24:27+00:00		396
2014-12-05 15:25:27+00:00		397
2014-12-05 15:27:27+00:00		398
2014-12-05 15:28:27+00:00		399
2014-12-05 15:28:28+00:00		400
2014-12-05 15:29:27+00:00		401
2014-12-05 15:30:28+00:00		402
2014-12-05 15:30:28+00:00		403
2014-12-05 15:32:27+00:00		404
2014-12-05 15:33:28+00:00		405
2014-12-05 15:34:28+00:00		406
2014-12-05 15:35:27+00:00		407
2014-12-05 15:42:27+00:00		408
2014-12-05 15:45:28+00:00		409
2014-12-05 15:46:27+00:00		410
2014-12-05 15:47:27+00:00		411
2014-12-05 15:48:27+00:00		412
2014-12-05 15:48:28+00:00		413
2014-12-05 15:48:29+00:00		414
2014-12-05 15:50:26+00:00		415
2014-12-05 15:51:27+00:00		416
2014-12-05 15:52:27+00:00		417
2014-12-05 15:53:26+00:00		418
2014-12-05 15:53:28+00:00		419
2014-12-05 15:54:28+00:00		420
2014-12-05 15:56:28+00:00		421
2014-12-05 15:57:26+00:00		422
2014-12-05 15:57:27+00:00		423
2014-12-05 15:58:27+00:00		424
2014-12-05 15:58:28+00:00		425
2014-12-05 15:59:27+00:00		426
2014-12-05 15:59:28+00:00		427
2014-12-05 16:00:29+00:00		428
2014-12-05 16:12:26+00:00		429
2014-12-05 16:24:27+00:00		430
2014-12-05 16:46:27+00:00		431
2014-12-05 16:53:26+00:00		432
2014-12-05 17:13:29+00:00		433
2014-12-05 17:36:44+00:00		434
2014-12-05 17:47:27+00:00		435
2014-12-05 18:04:27+00:00		436
2014-12-09 08:07:28+00:00		437
2014-12-12 12:06:28+00:00		438
2014-12-16 16:29:28+00:00		439
2014-12-16 23:04:26+00:00		440
2014-12-16 23:07:28+00:00		441
2014-12-16 23:11:27+00:00		442
2014-12-20 15:15:28+00:00		443
2014-12-20 16:13:27+00:00		444
2014-12-20 16:20:27+00:00		445
2014-12-25 23:29:28+00:00		446
2014-12-27 11:09:28+00:00		447
2014-12-27 11:19:28+00:00		448
2014-12-27 18:20:27+00:00		449
2014-12-27 20:44:28+00:00		450
2014-12-27 20:52:26+00:00		451
2014-12-27 21:03:27+00:00		452
2014-12-31 00:28:28+00:00		453
2015-01-03 10:20:28+00:00		454
2015-01-03 21:34:27+00:00		455
2015-01-10 12:42:28+00:00		456
2015-01-10 23:02:26+00:00		457
2015-01-10 23:47:27+00:00		458
2015-01-11 06:16:28+00:00		459
2015-01-11 06:26:27+00:00		460
2015-01-11 10:00:27+00:00		461
2015-01-11 14:10:29+00:00		462
2015-01-11 15:21:27+00:00		463
2015-01-11 15:29:27+00:00		464
2015-01-11 15:34:27+00:00		465
2015-01-11 15:52:27+00:00		466
2015-01-11 19:30:27+00:00		467
2015-01-11 19:34:28+00:00		468
2015-01-11 19:44:27+00:00		469
2015-01-11 20:02:27+00:00		470
2015-01-12 08:21:26+00:00		471



Assignment: lab9
2014-11-24 14:34:27+00:00		1
2014-11-25 10:44:27+00:00		2
2014-11-25 10:44:28+00:00		3
2014-12-01 13:08:27+00:00		4
2014-12-01 22:44:27+00:00		5
2014-12-02 12:05:27+00:00		6
2014-12-02 13:23:27+00:00		7
2014-12-02 15:15:27+00:00		8
2014-12-02 17:51:26+00:00		9
2014-12-02 20:48:27+00:00		10
2014-12-03 01:08:27+00:00		11
2014-12-03 12:45:28+00:00		12
2014-12-03 14:11:27+00:00		13
2014-12-03 16:34:26+00:00		14
2014-12-03 19:28:27+00:00		15
2014-12-04 01:23:27+00:00		16
2014-12-04 20:24:27+00:00		17
2014-12-04 21:25:27+00:00		18
2014-12-05 05:57:26+00:00		19
2014-12-05 12:07:27+00:00		20
2014-12-05 15:27:27+00:00		21
2014-12-05 15:53:27+00:00		22
2014-12-05 16:13:27+00:00		23
2014-12-05 16:28:27+00:00		24
2014-12-06 15:53:26+00:00		25
2014-12-06 16:00:27+00:00		26
2014-12-06 17:03:27+00:00		27
2014-12-06 17:09:27+00:00		28
2014-12-07 14:17:27+00:00		29
2014-12-07 15:04:27+00:00		30
2014-12-07 17:47:27+00:00		31
2014-12-07 21:35:26+00:00		32
2014-12-07 21:45:27+00:00		33
2014-12-07 21:51:27+00:00		34
2014-12-07 21:55:27+00:00		35
2014-12-07 21:59:27+00:00		36
2014-12-07 22:00:26+00:00		37
2014-12-07 22:11:26+00:00		38
2014-12-08 00:50:26+00:00		39
2014-12-08 07:56:27+00:00		40
2014-12-08 11:08:27+00:00		41
2014-12-08 11:16:26+00:00		42
2014-12-08 11:19:27+00:00		43
2014-12-08 11:29:27+00:00		44
2014-12-08 11:33:27+00:00		45
2014-12-08 11:34:27+00:00		46
2014-12-08 11:39:26+00:00		47
2014-12-08 11:42:27+00:00		48
2014-12-08 11:53:26+00:00		49
2014-12-08 11:53:27+00:00		50
2014-12-08 11:58:27+00:00		51
2014-12-08 12:02:27+00:00		52
2014-12-08 12:04:27+00:00		53
2014-12-08 12:04:27+00:00		54
2014-12-08 12:05:27+00:00		55
2014-12-08 12:05:27+00:00		56
2014-12-08 12:05:27+00:00		57
2014-12-08 12:10:27+00:00		58
2014-12-08 12:16:27+00:00		59
2014-12-08 12:28:27+00:00		60
2014-12-08 12:30:27+00:00		61
2014-12-08 12:38:27+00:00		62
2014-12-08 12:45:26+00:00		63
2014-12-08 12:46:27+00:00		64
2014-12-08 12:46:28+00:00		65
2014-12-08 12:54:27+00:00		66
2014-12-08 12:55:26+00:00		67
2014-12-08 12:56:27+00:00		68
2014-12-08 13:02:26+00:00		69
2014-12-08 13:08:27+00:00		70
2014-12-08 13:08:27+00:00		71
2014-12-08 13:10:26+00:00		72
2014-12-08 13:11:27+00:00		73
2014-12-08 13:12:27+00:00		74
2014-12-08 13:18:27+00:00		75
2014-12-08 13:22:27+00:00		76
2014-12-08 13:24:26+00:00		77
2014-12-08 13:26:27+00:00		78
2014-12-08 13:28:26+00:00		79
2014-12-08 13:30:27+00:00		80
2014-12-08 13:31:26+00:00		81
2014-12-08 13:35:26+00:00		82
2014-12-08 13:38:26+00:00		83
2014-12-08 13:43:27+00:00		84
2014-12-08 13:43:27+00:00		85
2014-12-08 14:02:27+00:00		86
2014-12-08 17:32:26+00:00		87
2014-12-08 17:37:26+00:00		88
2014-12-08 17:53:27+00:00		89
2014-12-08 18:53:26+00:00		90
2014-12-08 19:04:26+00:00		91
2014-12-08 19:52:26+00:00		92
2014-12-08 20:58:27+00:00		93
2014-12-08 21:30:27+00:00		94
2014-12-08 21:33:27+00:00		95
2014-12-08 22:07:27+00:00		96
2014-12-08 22:09:27+00:00		97
2014-12-08 22:17:27+00:00		98
2014-12-08 22:23:26+00:00		99
2014-12-08 22:25:27+00:00		100
2014-12-08 22:34:26+00:00		101
2014-12-08 22:43:27+00:00		102
2014-12-08 23:01:27+00:00		103
2014-12-08 23:15:27+00:00		104
2014-12-09 01:45:27+00:00		105
2014-12-09 02:29:27+00:00		106
2014-12-09 05:22:28+00:00		107
2014-12-09 05:38:26+00:00		108
2014-12-09 09:07:27+00:00		109
2014-12-09 09:23:26+00:00		110
2014-12-09 09:30:27+00:00		111
2014-12-09 10:57:27+00:00		112
2014-12-09 13:25:26+00:00		113
2014-12-09 13:50:27+00:00		114
2014-12-09 14:07:27+00:00		115
2014-12-09 14:41:27+00:00		116
2014-12-09 15:01:26+00:00		117
2014-12-09 15:13:27+00:00		118
2014-12-09 15:53:27+00:00		119
2014-12-09 16:24:27+00:00		120
2014-12-09 16:28:27+00:00		121
2014-12-09 16:50:27+00:00		122
2014-12-09 18:00:27+00:00		123
2014-12-09 18:58:26+00:00		124
2014-12-09 19:11:27+00:00		125
2014-12-09 19:25:27+00:00		126
2014-12-09 19:28:26+00:00		127
2014-12-09 19:39:26+00:00		128
2014-12-09 19:45:26+00:00		129
2014-12-09 19:46:26+00:00		130
2014-12-09 21:49:27+00:00		131
2014-12-09 22:40:27+00:00		132
2014-12-10 00:10:27+00:00		133
2014-12-10 01:57:27+00:00		134
2014-12-10 10:50:27+00:00		135
2014-12-10 11:14:27+00:00		136
2014-12-10 11:49:27+00:00		137
2014-12-10 11:56:27+00:00		138
2014-12-10 12:18:27+00:00		139
2014-12-10 14:15:26+00:00		140
2014-12-10 14:22:27+00:00		141
2014-12-10 14:31:27+00:00		142
2014-12-10 14:55:27+00:00		143
2014-12-10 15:05:27+00:00		144
2014-12-10 15:17:27+00:00		145
2014-12-10 15:37:27+00:00		146
2014-12-10 15:48:27+00:00		147
2014-12-10 16:00:27+00:00		148
2014-12-10 16:10:27+00:00		149
2014-12-10 16:13:27+00:00		150
2014-12-10 16:33:26+00:00		151
2014-12-10 16:40:26+00:00		152
2014-12-10 16:49:27+00:00		153
2014-12-10 16:59:27+00:00		154
2014-12-10 17:04:27+00:00		155
2014-12-10 17:05:26+00:00		156
2014-12-10 18:19:27+00:00		157
2014-12-10 18:23:27+00:00		158
2014-12-10 19:06:27+00:00		159
2014-12-10 19:10:27+00:00		160
2014-12-10 19:42:26+00:00		161
2014-12-10 21:20:27+00:00		162
2014-12-10 21:46:27+00:00		163
2014-12-10 21:56:26+00:00		164
2014-12-10 22:07:26+00:00		165
2014-12-10 22:28:26+00:00		166
2014-12-10 23:22:27+00:00		167
2014-12-10 23:28:27+00:00		168
2014-12-11 00:00:27+00:00		169
2014-12-11 01:33:26+00:00		170
2014-12-11 02:30:27+00:00		171
2014-12-11 02:36:27+00:00		172
2014-12-11 02:39:27+00:00		173
2014-12-11 02:43:27+00:00		174
2014-12-11 02:47:27+00:00		175
2014-12-11 03:07:27+00:00		176
2014-12-11 06:29:27+00:00		177
2014-12-11 06:38:26+00:00		178
2014-12-11 09:42:27+00:00		179
2014-12-11 09:47:27+00:00		180
2014-12-11 09:49:27+00:00		181
2014-12-11 09:56:27+00:00		182
2014-12-11 10:11:27+00:00		183
2014-12-11 11:02:27+00:00		184
2014-12-11 11:03:27+00:00		185
2014-12-11 11:07:27+00:00		186
2014-12-11 11:10:27+00:00		187
2014-12-11 11:19:27+00:00		188
2014-12-11 11:27:29+00:00		189
2014-12-11 12:26:27+00:00		190
2014-12-11 12:34:26+00:00		191
2014-12-11 12:40:27+00:00		192
2014-12-11 12:48:26+00:00		193
2014-12-11 13:24:27+00:00		194
2014-12-11 13:51:26+00:00		195
2014-12-11 14:17:27+00:00		196
2014-12-11 14:31:27+00:00		197
2014-12-11 14:53:27+00:00		198
2014-12-11 15:27:27+00:00		199
2014-12-11 15:39:27+00:00		200
2014-12-11 15:46:27+00:00		201
2014-12-11 15:50:27+00:00		202
2014-12-11 16:13:27+00:00		203
2014-12-11 16:15:26+00:00		204
2014-12-11 16:22:26+00:00		205
2014-12-11 16:24:27+00:00		206
2014-12-11 16:40:26+00:00		207
2014-12-11 16:44:27+00:00		208
2014-12-11 16:50:26+00:00		209
2014-12-11 17:17:27+00:00		210
2014-12-11 17:20:27+00:00		211
2014-12-11 17:26:27+00:00		212
2014-12-11 17:27:27+00:00		213
2014-12-11 17:28:27+00:00		214
2014-12-11 17:31:27+00:00		215
2014-12-11 17:39:26+00:00		216
2014-12-11 18:03:26+00:00		217
2014-12-11 18:19:27+00:00		218
2014-12-11 18:38:26+00:00		219
2014-12-11 18:45:26+00:00		220
2014-12-11 18:47:27+00:00		221
2014-12-11 18:53:27+00:00		222
2014-12-11 18:56:27+00:00		223
2014-12-11 18:59:26+00:00		224
2014-12-11 19:16:27+00:00		225
2014-12-11 19:20:26+00:00		226
2014-12-11 19:23:26+00:00		227
2014-12-11 19:35:27+00:00		228
2014-12-11 19:47:26+00:00		229
2014-12-11 19:50:27+00:00		230
2014-12-11 19:56:27+00:00		231
2014-12-11 20:00:26+00:00		232
2014-12-11 20:09:27+00:00		233
2014-12-11 20:23:27+00:00		234
2014-12-11 20:33:27+00:00		235
2014-12-11 20:47:27+00:00		236
2014-12-11 20:48:27+00:00		237
2014-12-11 20:54:27+00:00		238
2014-12-11 20:56:26+00:00		239
2014-12-11 21:19:26+00:00		240
2014-12-11 21:27:27+00:00		241
2014-12-11 21:37:26+00:00		242
2014-12-11 21:38:27+00:00		243
2014-12-11 21:43:26+00:00		244
2014-12-11 21:46:27+00:00		245
2014-12-11 21:47:26+00:00		246
2014-12-11 21:56:27+00:00		247
2014-12-11 22:03:27+00:00		248
2014-12-11 22:13:27+00:00		249
2014-12-11 22:18:26+00:00		250
2014-12-11 22:51:27+00:00		251
2014-12-11 22:59:27+00:00		252
2014-12-11 23:27:27+00:00		253
2014-12-11 23:31:27+00:00		254
2014-12-11 23:36:27+00:00		255
2014-12-11 23:42:26+00:00		256
2014-12-11 23:46:26+00:00		257
2014-12-12 00:00:26+00:00		258
2014-12-12 00:01:27+00:00		259
2014-12-12 00:07:26+00:00		260
2014-12-12 00:12:27+00:00		261
2014-12-12 00:14:26+00:00		262
2014-12-12 00:18:27+00:00		263
2014-12-12 00:18:27+00:00		264
2014-12-12 00:51:26+00:00		265
2014-12-12 01:45:27+00:00		266
2014-12-12 02:20:28+00:00		267
2014-12-12 03:10:28+00:00		268
2014-12-12 03:58:27+00:00		269
2014-12-12 06:47:26+00:00		270
2014-12-12 08:36:27+00:00		271
2014-12-12 08:46:27+00:00		272
2014-12-12 09:53:27+00:00		273
2014-12-12 10:09:26+00:00		274
2014-12-12 10:22:27+00:00		275
2014-12-12 10:32:27+00:00		276
2014-12-12 10:33:26+00:00		277
2014-12-12 10:39:27+00:00		278
2014-12-12 10:48:27+00:00		279
2014-12-12 10:48:27+00:00		280
2014-12-12 10:49:27+00:00		281
2014-12-12 10:57:26+00:00		282
2014-12-12 10:59:27+00:00		283
2014-12-12 11:03:26+00:00		284
2014-12-12 11:17:26+00:00		285
2014-12-12 11:17:27+00:00		286
2014-12-12 11:25:28+00:00		287
2014-12-12 11:26:27+00:00		288
2014-12-12 11:28:28+00:00		289
2014-12-12 11:31:27+00:00		290
2014-12-12 11:31:27+00:00		291
2014-12-12 11:33:27+00:00		292
2014-12-12 11:36:27+00:00		293
2014-12-12 11:39:27+00:00		294
2014-12-12 11:41:27+00:00		295
2014-12-12 11:46:27+00:00		296
2014-12-12 11:49:27+00:00		297
2014-12-12 11:49:27+00:00		298
2014-12-12 11:49:28+00:00		299
2014-12-12 11:55:27+00:00		300
2014-12-12 12:00:27+00:00		301
2014-12-12 12:09:27+00:00		302
2014-12-12 12:10:27+00:00		303
2014-12-12 12:10:27+00:00		304
2014-12-12 12:11:26+00:00		305
2014-12-12 12:11:27+00:00		306
2014-12-12 12:11:27+00:00		307
2014-12-12 12:13:27+00:00		308
2014-12-12 12:14:26+00:00		309
2014-12-12 12:16:27+00:00		310
2014-12-12 12:18:26+00:00		311
2014-12-12 12:26:27+00:00		312
2014-12-12 12:26:27+00:00		313
2014-12-12 12:28:26+00:00		314
2014-12-12 12:30:27+00:00		315
2014-12-12 12:31:26+00:00		316
2014-12-12 12:31:27+00:00		317
2014-12-12 12:33:27+00:00		318
2014-12-12 12:35:26+00:00		319
2014-12-12 12:35:27+00:00		320
2014-12-12 12:35:27+00:00		321
2014-12-12 12:37:27+00:00		322
2014-12-12 12:44:27+00:00		323
2014-12-12 12:46:27+00:00		324
2014-12-12 12:48:27+00:00		325
2014-12-12 12:49:26+00:00		326
2014-12-12 12:49:27+00:00		327
2014-12-12 12:56:26+00:00		328
2014-12-12 12:59:26+00:00		329
2014-12-12 13:11:27+00:00		330
2014-12-12 13:16:27+00:00		331
2014-12-12 13:17:27+00:00		332
2014-12-12 13:17:27+00:00		333
2014-12-12 13:17:27+00:00		334
2014-12-12 13:18:27+00:00		335
2014-12-12 13:18:27+00:00		336
2014-12-12 13:18:28+00:00		337
2014-12-12 13:19:26+00:00		338
2014-12-12 13:22:27+00:00		339
2014-12-12 13:22:28+00:00		340
2014-12-12 13:23:26+00:00		341
2014-12-12 13:23:27+00:00		342
2014-12-12 13:26:26+00:00		343
2014-12-12 13:27:27+00:00		344
2014-12-12 13:28:27+00:00		345
2014-12-12 13:31:27+00:00		346
2014-12-12 13:32:27+00:00		347
2014-12-12 13:36:26+00:00		348
2014-12-12 13:36:27+00:00		349
2014-12-12 13:39:26+00:00		350
2014-12-12 13:47:27+00:00		351
2014-12-12 13:51:26+00:00		352
2014-12-12 13:52:27+00:00		353
2014-12-12 14:06:27+00:00		354
2014-12-12 14:06:27+00:00		355
2014-12-12 14:08:26+00:00		356
2014-12-12 14:08:27+00:00		357
2014-12-12 14:09:27+00:00		358
2014-12-12 14:10:27+00:00		359
2014-12-12 14:11:26+00:00		360
2014-12-12 14:17:27+00:00		361
2014-12-12 14:22:26+00:00		362
2014-12-12 14:25:26+00:00		363
2014-12-12 14:26:26+00:00		364
2014-12-12 14:28:27+00:00		365
2014-12-12 14:49:26+00:00		366
2014-12-12 14:57:27+00:00		367
2014-12-12 14:59:27+00:00		368
2014-12-12 15:01:27+00:00		369
2014-12-12 15:02:27+00:00		370
2014-12-12 15:02:27+00:00		371
2014-12-12 15:02:28+00:00		372
2014-12-12 15:03:26+00:00		373
2014-12-12 15:07:27+00:00		374
2014-12-12 15:12:27+00:00		375
2014-12-12 15:13:26+00:00		376
2014-12-12 15:17:26+00:00		377
2014-12-12 15:17:27+00:00		378
2014-12-12 15:20:26+00:00		379
2014-12-12 15:21:27+00:00		380
2014-12-12 15:25:27+00:00		381
2014-12-12 15:26:27+00:00		382
2014-12-12 15:26:28+00:00		383
2014-12-12 15:30:26+00:00		384
2014-12-12 15:32:27+00:00		385
2014-12-12 15:33:26+00:00		386
2014-12-12 15:33:27+00:00		387
2014-12-12 15:34:26+00:00		388
2014-12-12 15:36:27+00:00		389
2014-12-12 15:37:26+00:00		390
2014-12-12 15:44:26+00:00		391
2014-12-12 15:46:27+00:00		392
2014-12-12 15:48:27+00:00		393
2014-12-12 15:48:27+00:00		394
2014-12-12 15:51:27+00:00		395
2014-12-12 15:51:27+00:00		396
2014-12-12 15:52:27+00:00		397
2014-12-12 15:55:27+00:00		398
2014-12-12 15:55:27+00:00		399
2014-12-12 15:56:27+00:00		400
2014-12-12 15:57:26+00:00		401
2014-12-12 15:59:27+00:00		402
2014-12-12 15:59:27+00:00		403
2014-12-12 16:01:26+00:00		404
2014-12-12 16:01:27+00:00		405
2014-12-12 16:01:27+00:00		406
2014-12-12 16:01:27+00:00		407
2014-12-12 16:01:28+00:00		408
2014-12-12 16:02:27+00:00		409
2014-12-12 16:02:27+00:00		410
2014-12-12 16:05:27+00:00		411
2014-12-12 16:07:26+00:00		412
2014-12-12 16:31:26+00:00		413
2014-12-12 16:46:26+00:00		414
2014-12-12 16:53:26+00:00		415
2014-12-12 17:18:27+00:00		416
2014-12-12 17:38:27+00:00		417
2014-12-13 11:47:27+00:00		418
2014-12-13 13:24:26+00:00		419
2014-12-13 13:58:26+00:00		420
2014-12-15 04:50:28+00:00		421
2014-12-16 17:37:27+00:00		422
2014-12-16 23:58:26+00:00		423
2014-12-17 00:04:26+00:00		424
2014-12-19 19:25:27+00:00		425
2014-12-19 19:43:26+00:00		426
2014-12-19 19:49:26+00:00		427
2014-12-20 17:26:27+00:00		428
2014-12-20 17:30:27+00:00		429
2014-12-20 17:38:27+00:00		430
2014-12-20 17:48:27+00:00		431
2014-12-20 17:57:27+00:00		432
2014-12-20 18:01:27+00:00		433
2014-12-27 14:48:27+00:00		434
2014-12-27 21:17:27+00:00		435
2014-12-29 14:52:27+00:00		436
2015-01-02 06:26:27+00:00		437
2015-01-03 10:30:27+00:00		438
2015-01-03 16:06:27+00:00		439
2015-01-03 16:07:27+00:00		440
2015-01-10 13:36:27+00:00		441
2015-01-10 14:05:27+00:00		442
2015-01-10 14:06:26+00:00		443
2015-01-11 00:35:26+00:00		444
2015-01-11 08:42:26+00:00		445
2015-01-11 13:24:27+00:00		446
2015-01-11 15:47:27+00:00		447
2015-01-11 15:50:27+00:00		448
2015-01-11 15:52:26+00:00		449
2015-01-11 15:57:27+00:00		450
2015-01-11 16:14:27+00:00		451
2015-01-11 17:48:27+00:00		452
2015-01-11 21:18:27+00:00		453
2015-01-11 21:24:27+00:00		454
2015-01-12 07:15:27+00:00		455
2015-01-12 08:56:27+00:00		456



Assignment: lab10
2014-12-04 01:54:27+00:00		1
2014-12-08 13:38:27+00:00		2
2014-12-09 08:51:27+00:00		3
2014-12-09 17:26:27+00:00		4
2014-12-09 17:29:27+00:00		5
2014-12-09 17:32:27+00:00		6
2014-12-09 18:45:27+00:00		7
2014-12-09 19:50:27+00:00		8
2014-12-09 19:56:26+00:00		9
2014-12-10 14:09:27+00:00		10
2014-12-10 14:17:27+00:00		11
2014-12-10 14:21:26+00:00		12
2014-12-10 16:37:27+00:00		13
2014-12-10 19:23:27+00:00		14
2014-12-11 10:33:27+00:00		15
2014-12-11 11:41:27+00:00		16
2014-12-12 12:32:27+00:00		17
2014-12-12 13:16:26+00:00		18
2014-12-12 13:25:27+00:00		19
2014-12-12 15:34:27+00:00		20
2014-12-14 15:05:28+00:00		21
2014-12-15 17:43:26+00:00		22
2014-12-16 00:35:27+00:00		23
2014-12-16 19:56:26+00:00		24
2014-12-16 19:59:26+00:00		25
2014-12-17 17:36:28+00:00		26
2014-12-17 18:19:27+00:00		27
2014-12-17 19:34:26+00:00		28
2014-12-18 03:00:29+00:00		29
2014-12-18 08:32:27+00:00		30
2014-12-18 09:03:27+00:00		31
2014-12-18 11:32:27+00:00		32
2014-12-18 11:51:27+00:00		33
2014-12-18 12:26:28+00:00		34
2014-12-18 12:34:27+00:00		35
2014-12-18 12:37:27+00:00		36
2014-12-18 13:32:27+00:00		37
2014-12-18 14:51:27+00:00		38
2014-12-18 15:14:27+00:00		39
2014-12-18 15:31:27+00:00		40
2014-12-18 16:32:27+00:00		41
2014-12-18 16:36:27+00:00		42
2014-12-18 16:40:27+00:00		43
2014-12-18 16:55:27+00:00		44
2014-12-18 17:22:27+00:00		45
2014-12-18 19:16:27+00:00		46
2014-12-18 19:23:27+00:00		47
2014-12-18 19:27:27+00:00		48
2014-12-18 19:33:27+00:00		49
2014-12-18 19:40:27+00:00		50
2014-12-18 20:29:27+00:00		51
2014-12-18 20:33:26+00:00		52
2014-12-18 21:29:27+00:00		53
2014-12-18 21:34:27+00:00		54
2014-12-18 21:46:27+00:00		55
2014-12-18 21:47:26+00:00		56
2014-12-18 21:50:26+00:00		57
2014-12-18 21:50:27+00:00		58
2014-12-18 22:18:27+00:00		59
2014-12-18 23:15:27+00:00		60
2014-12-19 01:11:27+00:00		61
2014-12-19 01:20:27+00:00		62
2014-12-19 01:47:27+00:00		63
2014-12-19 01:49:27+00:00		64
2014-12-19 05:23:28+00:00		65
2014-12-19 06:03:27+00:00		66
2014-12-19 06:45:27+00:00		67
2014-12-19 14:08:27+00:00		68
2014-12-19 15:50:27+00:00		69
2014-12-19 15:52:26+00:00		70
2014-12-19 15:57:27+00:00		71
2014-12-19 16:01:27+00:00		72
2014-12-19 19:54:27+00:00		73
2014-12-19 19:54:27+00:00		74
2014-12-19 19:56:26+00:00		75
2014-12-20 02:57:29+00:00		76
2014-12-20 16:29:26+00:00		77
2014-12-21 01:02:27+00:00		78
2014-12-21 11:02:27+00:00		79
2014-12-21 14:09:26+00:00		80
2014-12-21 15:04:27+00:00		81
2014-12-22 11:11:27+00:00		82
2014-12-22 13:51:27+00:00		83
2014-12-22 14:00:27+00:00		84
2014-12-23 11:05:29+00:00		85
2014-12-23 17:41:27+00:00		86
2014-12-27 02:37:29+00:00		87
2014-12-29 05:01:29+00:00		88
2014-12-31 13:22:27+00:00		89
2014-12-31 14:30:27+00:00		90
2014-12-31 16:26:27+00:00		91
2015-01-01 12:49:27+00:00		92
2015-01-02 12:10:26+00:00		93
2015-01-02 19:30:26+00:00		94
2015-01-02 20:16:26+00:00		95
2015-01-03 13:01:27+00:00		96
2015-01-03 21:53:27+00:00		97
2015-01-04 13:44:26+00:00		98
2015-01-04 14:12:27+00:00		99
2015-01-04 14:15:27+00:00		100
2015-01-04 16:06:27+00:00		101
2015-01-04 16:10:27+00:00		102
2015-01-04 18:58:27+00:00		103
2015-01-05 00:30:27+00:00		104
2015-01-05 09:25:28+00:00		105
2015-01-05 09:54:27+00:00		106
2015-01-05 10:40:27+00:00		107
2015-01-05 10:46:27+00:00		108
2015-01-05 10:53:27+00:00		109
2015-01-05 11:26:27+00:00		110
2015-01-05 11:35:27+00:00		111
2015-01-05 11:45:28+00:00		112
2015-01-05 11:51:27+00:00		113
2015-01-05 11:54:27+00:00		114
2015-01-05 11:57:28+00:00		115
2015-01-05 12:10:26+00:00		116
2015-01-05 12:13:26+00:00		117
2015-01-05 12:17:27+00:00		118
2015-01-05 12:18:27+00:00		119
2015-01-05 12:21:27+00:00		120
2015-01-05 12:23:26+00:00		121
2015-01-05 12:25:27+00:00		122
2015-01-05 12:25:28+00:00		123
2015-01-05 12:51:27+00:00		124
2015-01-05 12:56:27+00:00		125
2015-01-05 13:02:27+00:00		126
2015-01-05 13:11:26+00:00		127
2015-01-05 13:13:27+00:00		128
2015-01-05 13:20:26+00:00		129
2015-01-05 13:28:27+00:00		130
2015-01-05 13:28:27+00:00		131
2015-01-05 13:31:27+00:00		132
2015-01-05 13:38:27+00:00		133
2015-01-05 13:41:27+00:00		134
2015-01-05 14:01:27+00:00		135
2015-01-05 14:37:26+00:00		136
2015-01-05 17:26:27+00:00		137
2015-01-05 18:45:27+00:00		138
2015-01-05 19:37:27+00:00		139
2015-01-05 19:44:26+00:00		140
2015-01-05 19:50:27+00:00		141
2015-01-05 20:05:26+00:00		142
2015-01-05 20:34:27+00:00		143
2015-01-06 13:05:28+00:00		144
2015-01-06 13:38:27+00:00		145
2015-01-06 17:31:27+00:00		146
2015-01-06 19:05:26+00:00		147
2015-01-06 21:15:27+00:00		148
2015-01-06 21:27:26+00:00		149
2015-01-06 23:42:27+00:00		150
2015-01-07 11:03:28+00:00		151
2015-01-07 12:03:27+00:00		152
2015-01-07 15:32:27+00:00		153
2015-01-07 15:39:27+00:00		154
2015-01-07 15:40:26+00:00		155
2015-01-07 15:46:26+00:00		156
2015-01-07 15:59:26+00:00		157
2015-01-07 15:59:27+00:00		158
2015-01-07 16:40:27+00:00		159
2015-01-07 16:51:26+00:00		160
2015-01-07 17:03:27+00:00		161
2015-01-07 17:20:26+00:00		162
2015-01-07 17:30:26+00:00		163
2015-01-07 17:32:27+00:00		164
2015-01-07 17:44:27+00:00		165
2015-01-07 17:52:27+00:00		166
2015-01-07 17:55:27+00:00		167
2015-01-07 18:02:26+00:00		168
2015-01-07 18:09:27+00:00		169
2015-01-07 18:14:27+00:00		170
2015-01-07 20:15:27+00:00		171
2015-01-07 20:29:27+00:00		172
2015-01-07 20:43:27+00:00		173
2015-01-07 20:54:26+00:00		174
2015-01-07 21:25:27+00:00		175
2015-01-07 21:32:26+00:00		176
2015-01-07 21:33:27+00:00		177
2015-01-07 21:45:26+00:00		178
2015-01-07 22:04:26+00:00		179
2015-01-07 22:40:27+00:00		180
2015-01-07 23:36:27+00:00		181
2015-01-07 23:45:27+00:00		182
2015-01-08 00:17:27+00:00		183
2015-01-08 00:21:26+00:00		184
2015-01-08 06:40:28+00:00		185
2015-01-08 07:35:28+00:00		186
2015-01-08 10:32:27+00:00		187
2015-01-08 10:59:28+00:00		188
2015-01-08 11:33:27+00:00		189
2015-01-08 12:07:27+00:00		190
2015-01-08 12:58:27+00:00		191
2015-01-08 13:02:27+00:00		192
2015-01-08 13:38:27+00:00		193
2015-01-08 13:49:27+00:00		194
2015-01-08 14:08:27+00:00		195
2015-01-08 15:01:27+00:00		196
2015-01-08 15:42:27+00:00		197
2015-01-08 15:46:27+00:00		198
2015-01-08 16:53:26+00:00		199
2015-01-08 17:26:27+00:00		200
2015-01-08 19:17:27+00:00		201
2015-01-08 19:26:26+00:00		202
2015-01-08 20:44:27+00:00		203
2015-01-08 21:07:26+00:00		204
2015-01-08 21:53:27+00:00		205
2015-01-08 22:02:27+00:00		206
2015-01-08 22:04:26+00:00		207
2015-01-08 22:08:26+00:00		208
2015-01-08 22:10:27+00:00		209
2015-01-08 22:13:27+00:00		210
2015-01-08 22:17:26+00:00		211
2015-01-08 22:19:27+00:00		212
2015-01-08 22:21:27+00:00		213
2015-01-08 22:23:26+00:00		214
2015-01-08 22:30:27+00:00		215
2015-01-08 22:32:27+00:00		216
2015-01-08 22:36:26+00:00		217
2015-01-08 22:44:27+00:00		218
2015-01-08 23:18:27+00:00		219
2015-01-08 23:56:27+00:00		220
2015-01-09 00:13:27+00:00		221
2015-01-09 00:23:27+00:00		222
2015-01-09 00:29:27+00:00		223
2015-01-09 00:55:26+00:00		224
2015-01-09 01:02:27+00:00		225
2015-01-09 01:25:27+00:00		226
2015-01-09 01:42:27+00:00		227
2015-01-09 01:59:27+00:00		228
2015-01-09 02:46:28+00:00		229
2015-01-09 03:03:26+00:00		230
2015-01-09 04:21:27+00:00		231
2015-01-09 04:48:27+00:00		232
2015-01-09 07:00:30+00:00		233
2015-01-09 08:17:27+00:00		234
2015-01-09 08:30:27+00:00		235
2015-01-09 09:04:27+00:00		236
2015-01-09 09:22:27+00:00		237
2015-01-09 09:45:26+00:00		238
2015-01-09 10:02:27+00:00		239
2015-01-09 10:09:27+00:00		240
2015-01-09 10:16:27+00:00		241
2015-01-09 10:20:27+00:00		242
2015-01-09 10:25:27+00:00		243
2015-01-09 10:28:27+00:00		244
2015-01-09 10:40:27+00:00		245
2015-01-09 10:42:26+00:00		246
2015-01-09 10:44:28+00:00		247
2015-01-09 10:51:26+00:00		248
2015-01-09 11:00:27+00:00		249
2015-01-09 11:00:28+00:00		250
2015-01-09 11:04:26+00:00		251
2015-01-09 11:04:27+00:00		252
2015-01-09 11:04:27+00:00		253
2015-01-09 11:06:27+00:00		254
2015-01-09 11:14:27+00:00		255
2015-01-09 11:15:27+00:00		256
2015-01-09 11:15:27+00:00		257
2015-01-09 11:16:27+00:00		258
2015-01-09 11:18:27+00:00		259
2015-01-09 11:20:26+00:00		260
2015-01-09 11:20:27+00:00		261
2015-01-09 11:22:27+00:00		262
2015-01-09 11:34:27+00:00		263
2015-01-09 11:37:27+00:00		264
2015-01-09 11:38:27+00:00		265
2015-01-09 11:47:27+00:00		266
2015-01-09 11:58:27+00:00		267
2015-01-09 11:58:28+00:00		268
2015-01-09 12:00:27+00:00		269
2015-01-09 12:04:27+00:00		270
2015-01-09 12:06:27+00:00		271
2015-01-09 12:07:27+00:00		272
2015-01-09 12:08:27+00:00		273
2015-01-09 12:11:27+00:00		274
2015-01-09 12:17:27+00:00		275
2015-01-09 12:20:27+00:00		276
2015-01-09 12:25:27+00:00		277
2015-01-09 12:29:27+00:00		278
2015-01-09 12:31:26+00:00		279
2015-01-09 12:32:27+00:00		280
2015-01-09 12:33:27+00:00		281
2015-01-09 12:35:27+00:00		282
2015-01-09 12:35:27+00:00		283
2015-01-09 12:37:26+00:00		284
2015-01-09 12:39:27+00:00		285
2015-01-09 12:40:26+00:00		286
2015-01-09 12:41:27+00:00		287
2015-01-09 12:41:27+00:00		288
2015-01-09 12:54:27+00:00		289
2015-01-09 12:58:27+00:00		290
2015-01-09 13:03:27+00:00		291
2015-01-09 13:07:27+00:00		292
2015-01-09 13:11:26+00:00		293
2015-01-09 13:13:27+00:00		294
2015-01-09 13:13:28+00:00		295
2015-01-09 13:18:27+00:00		296
2015-01-09 13:20:26+00:00		297
2015-01-09 13:21:27+00:00		298
2015-01-09 13:21:27+00:00		299
2015-01-09 13:22:27+00:00		300
2015-01-09 13:22:28+00:00		301
2015-01-09 13:23:27+00:00		302
2015-01-09 13:28:27+00:00		303
2015-01-09 13:33:27+00:00		304
2015-01-09 13:33:27+00:00		305
2015-01-09 13:34:27+00:00		306
2015-01-09 13:39:27+00:00		307
2015-01-09 13:42:27+00:00		308
2015-01-09 13:43:27+00:00		309
2015-01-09 13:44:27+00:00		310
2015-01-09 13:48:26+00:00		311
2015-01-09 13:54:27+00:00		312
2015-01-09 13:54:27+00:00		313
2015-01-09 13:56:27+00:00		314
2015-01-09 13:59:27+00:00		315
2015-01-09 14:04:27+00:00		316
2015-01-09 14:05:27+00:00		317
2015-01-09 14:06:27+00:00		318
2015-01-09 14:07:27+00:00		319
2015-01-09 14:08:27+00:00		320
2015-01-09 14:11:27+00:00		321
2015-01-09 14:12:27+00:00		322
2015-01-09 14:18:27+00:00		323
2015-01-09 14:19:26+00:00		324
2015-01-09 14:31:27+00:00		325
2015-01-09 14:32:26+00:00		326
2015-01-09 14:33:27+00:00		327
2015-01-09 14:33:27+00:00		328
2015-01-09 14:35:26+00:00		329
2015-01-09 14:35:27+00:00		330
2015-01-09 14:37:27+00:00		331
2015-01-09 14:38:26+00:00		332
2015-01-09 14:39:27+00:00		333
2015-01-09 14:40:27+00:00		334
2015-01-09 14:41:26+00:00		335
2015-01-09 14:42:27+00:00		336
2015-01-09 14:45:27+00:00		337
2015-01-09 14:45:27+00:00		338
2015-01-09 14:53:27+00:00		339
2015-01-09 14:56:27+00:00		340
2015-01-09 15:00:27+00:00		341
2015-01-09 15:00:28+00:00		342
2015-01-09 15:00:28+00:00		343
2015-01-09 15:01:27+00:00		344
2015-01-09 15:01:27+00:00		345
2015-01-09 15:01:28+00:00		346
2015-01-09 15:01:28+00:00		347
2015-01-09 15:01:29+00:00		348
2015-01-09 15:04:27+00:00		349
2015-01-09 15:06:27+00:00		350
2015-01-09 15:07:26+00:00		351
2015-01-09 15:10:26+00:00		352
2015-01-09 15:10:27+00:00		353
2015-01-09 15:10:27+00:00		354
2015-01-09 15:12:27+00:00		355
2015-01-09 15:12:27+00:00		356
2015-01-09 15:13:26+00:00		357
2015-01-09 15:14:27+00:00		358
2015-01-09 15:14:27+00:00		359
2015-01-09 15:14:28+00:00		360
2015-01-09 15:16:27+00:00		361
2015-01-09 15:16:28+00:00		362
2015-01-09 15:17:27+00:00		363
2015-01-09 15:17:27+00:00		364
2015-01-09 15:20:27+00:00		365
2015-01-09 15:23:27+00:00		366
2015-01-09 15:24:27+00:00		367
2015-01-09 15:26:26+00:00		368
2015-01-09 15:28:27+00:00		369
2015-01-09 15:30:27+00:00		370
2015-01-09 15:31:27+00:00		371
2015-01-09 15:31:27+00:00		372
2015-01-09 15:31:28+00:00		373
2015-01-09 15:38:27+00:00		374
2015-01-09 15:39:26+00:00		375
2015-01-09 15:39:27+00:00		376
2015-01-09 15:40:27+00:00		377
2015-01-09 15:41:27+00:00		378
2015-01-09 15:47:27+00:00		379
2015-01-09 15:48:27+00:00		380
2015-01-09 15:49:27+00:00		381
2015-01-09 15:51:27+00:00		382
2015-01-09 15:51:28+00:00		383
2015-01-09 15:52:27+00:00		384
2015-01-09 15:53:27+00:00		385
2015-01-09 15:54:27+00:00		386
2015-01-09 15:54:28+00:00		387
2015-01-09 15:56:27+00:00		388
2015-01-09 15:56:27+00:00		389
2015-01-09 15:56:28+00:00		390
2015-01-09 15:58:26+00:00		391
2015-01-09 15:58:27+00:00		392
2015-01-09 15:59:27+00:00		393
2015-01-09 16:00:27+00:00		394
2015-01-09 16:00:28+00:00		395
2015-01-09 23:08:27+00:00		396
2015-01-10 12:25:28+00:00		397
2015-01-10 12:30:27+00:00		398
2015-01-10 13:47:26+00:00		399
2015-01-10 14:54:27+00:00		400
2015-01-10 15:40:26+00:00		401
2015-01-10 18:37:27+00:00		402
2015-01-10 19:43:26+00:00		403
2015-01-11 10:43:27+00:00		404
2015-01-11 10:53:27+00:00		405
2015-01-11 10:54:27+00:00		406
2015-01-11 11:00:27+00:00		407
2015-01-11 11:28:26+00:00		408
2015-01-11 13:52:26+00:00		409
2015-01-11 14:03:27+00:00		410
2015-01-11 14:09:27+00:00		411
2015-01-11 16:29:26+00:00		412
2015-01-11 17:57:27+00:00		413
2015-01-11 20:13:27+00:00		414
2015-01-11 23:21:27+00:00		415
2015-01-12 06:37:28+00:00		416
2015-01-12 06:40:27+00:00		417




